When Scatter Plots Hide the Data: Diagnosing Ties and Choosing the Right Display in R

Scatter plots draw one mark per observation, so observations that share a location are hidden. In a two-item Likert survey of 2,757 respondents, 98.7% of the data lie under other points and the plot shows only 36 dots. The density-distribution sunflower plot of Dupont and Plummer addresses this by drawing raw points in sparse regions and sunflowers, whose petals count observations, in dense ones. It is not available in R, and its single petal weight for dense cells fails when cell counts span more than an order of magnitude: small dense cells collapse to one petal, and the count a reader decodes can be wrong by 150% or more. We propose geometric petal tiers, in which each cell uses the smallest weight among 1, b, b2, . . . observations per petal that keeps its flower within P petals. Every flower then has between about P/b and P petals, and the relative error of every decoded count is below b/(2P), 17.9% at the defaults b = 5 and P = 14. We also define tie diagnostics and decision rules that use them to choose between an ordinary scatter plot, jitter or transparency, a classic sunflower plot and geometric tiers. Both are implemented in the ggplot2 extension ggsunflower. We illustrate the methods on survey, automotive, historical and large commercial data, and in a simulation over 35 conditions geometric tiers keep the worst-cell error at or below 14% where a single weight reaches a median of 251%.

==> anc/README.txt <==
Supplementary material for "When Scatter Plots Hide the Data:
Diagnosing Ties and Choosing the Right Display in R".

ggsunflower_0.1.0.tar.gz  R package source. Install with
                          R CMD INSTALL ggsunflower_0.1.0.tar.gz
                          Development version: https://github.com/sameeranc/ggsunflower
figures.R                 Figures 1-3, 5-7, Table 3 (diagnostics) and the
                          numbers quoted in Sections 3 and 6.
simulation.R              Section 7 simulation (about 4 minutes);
                          writes simulation_results.csv.
fig8_table3.R             Figure 8 and Table 4 from simulation_results.csv.
diagnostics_table.csv     Table 3.  simulation_table.csv  Table 4.

Run the scripts from a folder that has a sibling folder ../figures.
Software used: R 4.3.3, ggplot2 3.4.4, psych 2.4.1, psychTools 2.4.2, MASS.


==> anc/diagnostics_table.csv <==
"data","n","distinct","hidden","max_repeat","cells","cell_max","tiers","display"
"faithful: waiting vs eruptions",272,256,5.9,2,"exact",2,1,"alpha"
"MASS::geyser: waiting vs duration",299,257,14,7,"exact",7,1,"classic"
"ggplot2::mpg: cty vs hwy",234,78,66.7,14,"exact",14,1,"classic"
"psychTools::galton: parent vs child",928,102,89,48,"exact",48,2,"geometric"
"psych::bfi: A1 vs A2",2757,36,98.7,483,"exact",483,4,"geometric"
"simulated: rounded bivariate normal",50000,167,99.7,2596,"exact",2596,5,"geometric"
"ggplot2::diamonds: carat vs price",53940,28988,46.3,121,"hex",10664,6,"geometric"
"ggplot2::diamonds: carat vs depth",53940,8716,83.8,131,"hex",14779,6,"geometric"


==> anc/fig8_table3.R <==
# Figure 8 and Table 3 from simulation_results.csv (run simulation.R first).
library(ggplot2)
r <- read.csv("simulation_results.csv")
act <- r[r$m > 14, ]
cat("conditions:", nrow(r), " active:", nrow(act), "\n")
print(r[r$m <= 14, c("n", "G", "rho", "tails", "m")])

summ <- function(d) data.frame(
  conditions = nrow(d), mean_m = mean(d$m),
  sw_worst = mean(d$sw.worst), gt_worst = mean(d$gt.worst),
  sw_misread = mean(d$sw.misread), gt_misread = mean(d$gt.misread),
  sw_collapsed = mean(d$sw.collapsed), gt_collapsed = mean(d$gt.collapsed),
  sw_res = mean(d$sw.resolution), gt_res = mean(d$gt.resolution))
tab3 <- do.call(rbind, lapply(split(act, act$n), summ))
print(round(tab3, 3))
overall <- summ(act)
cat("median worst SW:", median(act$sw.worst), " GT:", median(act$gt.worst),
    " max SW:", max(act$sw.worst), " max GT:", max(act$gt.worst), "\n")
print(round(overall, 3))
print(act[which.max(act$sw.worst), c("n", "G", "rho", "tails", "m", "sw.worst")])
write.csv(tab3, "table3.csv")

long <- rbind(
  data.frame(m = act$m, tails = act$tails, err = act$sw.worst, rule = "Single weight"),
  data.frame(m = act$m, tails = act$tails, err = act$gt.worst, rule = "Geometric tiers, b = 5"))
p <- ggplot(long, aes(m, pmax(100 * err, 1), colour = rule, shape = tails)) +
  geom_hline(yintercept = 100 * 5 / 28, linetype = "dashed", colour = "grey45") +
  annotate("text", x = max(long$m), y = 100 * 5 / 28 * 1.45, hjust = 1, size = 2.7,
           colour = "grey30", label = "geometric bound b/(2P) = 17.9%") +
  geom_point(size = 1.8, alpha = 0.85) +
  scale_x_log10(labels = scales::comma) +
  scale_y_log10(breaks = c(1, 10, 17.9, 100, 1000, 10000),
                labels = c("1", "10", "17.9", "100", "1,000", "10,000")) +
  scale_colour_manual(values = c("Single weight" = "#C2410C", "Geometric tiers, b = 5" = "#1F5FA8"),
                      name = NULL) +
  scale_shape_manual(values = c(normal = 16, t3 = 17), name = NULL,
                     labels = c("Bivariate normal", "Bivariate t(3)")) +
  labs(x = "Observations in the densest cell (log scale)",
       y = "Worst-cell relative error (%, log scale)") +
  theme_minimal(base_size = 9) +
  theme(panel.grid.minor = element_blank(), legend.position = "bottom", legend.text = element_text(size = 8.5))
ggsave(file.path("..", "figures", "fig8-simulation.pdf"), p, width = 6, height = 3.8, device = "pdf")


==> anc/figures.R <==
# Figures and tables for "When Scatter Plots Hide the Data".
# Requires ggsunflower, ggplot2, patchwork, psych, psychTools, MASS.
library(ggplot2)
library(ggsunflower)
library(patchwork)

out <- function(f) file.path("..", "figures", f)
th <- theme_minimal(base_size = 9) +
  theme(panel.grid.minor = element_blank(),
        plot.title = element_text(face = "bold", size = 9),
        plot.subtitle = element_text(size = 8, colour = "grey30"),
        legend.position = "bottom", legend.text = element_text(size = 7.5),
        legend.key.size = unit(9, "pt"))
save <- function(p, f, w, h) ggsave(out(f), p, width = w, height = h, device = "pdf")
hidden_txt <- function(x, y) {
  d <- tie_diagnose(x, y)
  sprintf("n = %s, %s visible points (%.1f%% hidden)",
          format(d$n, big.mark = ","), format(d$distinct, big.mark = ","), 100 * d$hidden)
}

# ---- psych::bfi ----------------------------------------------------
bfi <- na.omit(psych::bfi[, c("A1", "A2")])
lab_bfi <- labs(x = "A1: indifferent to others' feelings (1-6)",
                y = "A2: inquire about others' well-being (1-6)")
sc16 <- list(scale_x_continuous(breaks = 1:6), scale_y_continuous(breaks = 1:6))
b_point <- ggplot(unique(bfi), aes(A1, A2)) + geom_point(size = 1) + sc16 + lab_bfi + th +
  theme(aspect.ratio = 1)
b_count <- ggplot(bfi, aes(A1, A2)) + geom_count() + scale_size_area(max_size = 6, name = "Count") +
  sc16 + lab_bfi + th + theme(aspect.ratio = 1)
b_single <- ggplot(bfi, aes(A1, A2)) + geom_sunflower(rule = "single") + sc16 + lab_bfi + th +
  theme(aspect.ratio = 1) + guides(fill = guide_legend(ncol = 1))
b_geo <- ggplot(bfi, aes(A1, A2)) + geom_sunflower() + sc16 + lab_bfi + th +
  theme(aspect.ratio = 1) + guides(fill = guide_legend(ncol = 2))

f1 <- (b_point + labs(title = "(a) Ordinary scatter plot", subtitle = hidden_txt(bfi$A1, bfi$A2))) |
  (b_geo + labs(title = "(b) Geometric-tier sunflower plot",
                subtitle = "Petal weight per cell: 1, 5, 25 or 125 respondents"))
save(f1, "fig1-bfi.pdf", 6.5, 3.9)

f2 <- (b_point + labs(title = "(a) Ordinary scatter plot") |
       b_count + labs(title = "(b) geom_count()")) /
      (b_single + labs(title = "(c) Single petal weight (Dupont-Plummer form)") |
       b_geo + labs(title = "(d) Geometric petal tiers"))
save(f2, "fig2-bfi-four.pdf", 6.5, 7.4)

# ---- Fig. 3: petals and error against the count ---------------------
k <- 3:483
sw <- sunflower_petals(k, rule = "single", petal_weight = 35)
gt <- sunflower_petals(k, rule = "geometric")
d3 <- rbind(transform(sw, rule = "Single weight, w = 35"),
            transform(gt, rule = "Geometric tiers, b = 5"))
cols <- c("Single weight, w = 35" = "#C2410C", "Geometric tiers, b = 5" = "#1F5FA8")
p3a <- ggplot(d3, aes(count, petals, colour = rule)) + geom_step(linewidth = 0.6) +
  scale_x_log10(breaks = c(3, 14, 70, 483)) + scale_y_continuous(breaks = c(1, 3, 7, 14)) +
  scale_colour_manual(values = cols, name = NULL) +
  labs(title = "(a) Petals drawn", x = "Observations in cell (log scale)", y = "Petals") + th
p3b <- ggplot(d3, aes(count, 100 * rel_error, colour = rule)) +
  geom_hline(yintercept = 100 * 5 / 28, linetype = "dashed", colour = "grey45") +
  annotate("text", x = 483, y = 100 * 5 / 28 + 7, label = "b/(2P) = 17.9%", hjust = 1,
           size = 2.6, colour = "grey30") +
  geom_line(linewidth = 0.5) + scale_x_log10(breaks = c(3, 14, 70, 483)) +
  scale_colour_manual(values = cols, name = NULL) +
  labs(title = "(b) Relative error of the decoded count",
       x = "Observations in cell (log scale)", y = "|petals x weight - count| / count (%)") + th +
  guides(colour = "none")
save(p3a + p3b + plot_layout(guides = "collect") &
       theme(legend.position = "bottom", plot.margin = margin(4, 10, 4, 4)),
     "fig3-petals.pdf", 6.5, 3.2)

# ---- ggplot2::mpg ----------------------------------------------------
lab_mpg <- labs(x = "City miles per gallon", y = "Highway miles per gallon")
f5 <- (ggplot(mpg, aes(cty, hwy)) + geom_count() + scale_size_area(max_size = 4, name = "Count") +
         lab_mpg + th + labs(title = "(a) geom_count()", subtitle = hidden_txt(mpg$cty, mpg$hwy))) |
      (smart_scatter(mpg, cty, hwy, quiet = TRUE) + lab_mpg + th +
         labs(title = "(b) smart_scatter(): classic sunflower",
              subtitle = "33 flowers, one petal per car; 45 sparse locations as points"))
save(f5, "fig5-mpg.pdf", 6.5, 4.4)

# ---- Galton ----------------------------------------------------------
data(galton, package = "psychTools")
lab_g <- labs(x = "Mid-parent height (in)", y = "Child height (in)")
f6 <- (ggplot(galton, aes(parent, child)) + geom_point(size = 0.8) + lab_g + th +
         labs(title = "(a) Ordinary scatter plot", subtitle = hidden_txt(galton$parent, galton$child))) |
      (ggplot(galton, aes(parent, child)) + geom_sunflower() + lab_g + th +
         labs(title = "(b) Geometric-tier sunflower plot", subtitle = "Raw points below 3 children"))
save(f6, "fig6-galton.pdf", 6.5, 3.6)

# ---- ggplot2::diamonds (central range) --------------------------------
dia <- subset(diamonds, carat <= 2.5 & depth >= 56 & depth <= 68)
lab_d <- labs(x = "Carat", y = "Depth (%)")
f7 <- ((ggplot(dia, aes(carat, depth)) + geom_point(size = 0.3) + lab_d + th +
          labs(title = "(a) Ordinary scatter plot", subtitle = hidden_txt(dia$carat, dia$depth))) |
       (ggplot(dia, aes(carat, depth)) + geom_hex(bins = 14) +
          scale_fill_viridis_c(name = "Count", breaks = c(1000, 3000, 5000)) +
          guides(fill = guide_colourbar(barwidth = unit(90, "pt"))) +
          lab_d + th + labs(title = "(b) geom_hex()"))) /
      ((ggplot(dia, aes(carat, depth)) + geom_sunflower(bins = 14, rule = "single") + lab_d + th +
          labs(title = "(c) Single petal weight")) |
       (ggplot(dia, aes(carat, depth)) + geom_sunflower(bins = 14) + lab_d + th +
          labs(title = "(d) Geometric petal tiers") + guides(fill = guide_legend(ncol = 2))))
save(f7, "fig7-diamonds.pdf", 6.5, 7.2)

# ---- numbers quoted in the text -------------------------------------
numbers <- function(p) {
  ld <- layer_data(p)
  e <- sunflower_error(p)
  data.frame(cells = nrow(ld[ld$type == "flower", ]) + length(unique(paste(ld$x, ld$y)[ld$type == "raw"])),
             flowers = sum(ld$type == "flower"), raw_points = sum(ld$type == "raw"),
             densest = max(ld$count), tiers = length(unique(na.omit(ld$tier))),
             max_weight = max(ld$petal_weight, na.rm = TRUE),
             abs_error = e$abs_error, rel_error = e$rel_error, max_cell_error = e$max_cell_error)
}
nums <- rbind(
  bfi_geometric = numbers(ggplot(bfi, aes(A1, A2)) + geom_sunflower()),
  bfi_single    = numbers(ggplot(bfi, aes(A1, A2)) + geom_sunflower(rule = "single")),
  galton        = numbers(ggplot(galton, aes(parent, child)) + geom_sunflower()),
  mpg           = numbers(ggplot(mpg, aes(cty, hwy)) + geom_sunflower()),
  diamonds      = numbers(ggplot(dia, aes(carat, depth)) + geom_sunflower(bins = 14)))
print(nums)
write.csv(nums, "text_numbers.csv")

# ---- Table 2: diagnostics and selected display -----------------------
set.seed(1)
xs <- rnorm(5e4, 10, 2)
sets <- list(
  "faithful: waiting vs eruptions"      = list(faithful$waiting, faithful$eruptions),
  "MASS::geyser: waiting vs duration"   = list(MASS::geyser$waiting, MASS::geyser$duration),
  "ggplot2::mpg: cty vs hwy"            = list(mpg$cty, mpg$hwy),
  "psychTools::galton: parent vs child" = list(galton$parent, galton$child),
  "psych::bfi: A1 vs A2"                = list(bfi$A1, bfi$A2),
  "simulated: rounded bivariate normal" = list(round(xs), round(0.6 * xs + rnorm(5e4, sd = 1.5))),
  "ggplot2::diamonds: carat vs price"   = list(diamonds$carat, diamonds$price),
  "ggplot2::diamonds: carat vs depth"   = list(diamonds$carat, diamonds$depth))
tab2 <- do.call(rbind, lapply(names(sets), function(nm) {
  d <- tie_diagnose(sets[[nm]][[1]], sets[[nm]][[2]])
  data.frame(data = nm, n = d$n, distinct = d$distinct, hidden = round(100 * d$hidden, 1),
             max_repeat = d$max_repeat, cells = d$cells, cell_max = d$cell_max,
             tiers = d$tiers, display = recommend_display(d)$display)
}))
print(tab2, row.names = FALSE)
write.csv(tab2, "table2.csv", row.names = FALSE)


==> anc/ggsunflower/DESCRIPTION <==
Package: ggsunflower
Title: Tie-Aware Scatter Plots with Geometric-Tier Sunflowers for
        'ggplot2'
Version: 0.1.0
Authors@R: 
    person("Sameera", "Viswakula", email = "sam@stat.cmb.ac.lk", role = c("aut", "cre"))
Description: Scatter plots hide observations that share a location. This
    package diagnoses how much a scatter plot hides and draws
    density-distribution sunflower plots (Dupont and Plummer, 2003,
    <doi:10.18637/jss.v008.i03>) as 'ggplot2' layers. Petal weights follow
    geometric tiers (1, b, b^2, ... observations per petal), which keep every
    flower readable and bound the relative error of every decoded count by
    b/(2P). A selection function chooses between an ordinary scatter plot,
    jitter or transparency, a classic sunflower plot and geometric tiers from
    simple tie diagnostics.
License: MIT + file LICENSE
URL: https://github.com/sameeranc/ggsunflower
BugReports: https://github.com/sameeranc/ggsunflower/issues
Encoding: UTF-8
Roxygen: list(markdown = TRUE)
RoxygenNote: 7.3.1
Depends: R (>= 4.1.0)
Imports: ggplot2 (>= 3.4.0), grid, rlang, stats, utils
Suggests: knitr, psych, rmarkdown, testthat (>= 3.0.0)
Config/testthat/edition: 3
VignetteBuilder: knitr
NeedsCompilation: no
Packaged: 2026-10-23 05:59:03 UTC; root
Author: Sameera Viswakula [aut, cre]
Maintainer: Sameera Viswakula <sam@stat.cmb.ac.lk>


==> anc/ggsunflower/LICENSE <==
YEAR: 2026
COPYRIGHT HOLDER: ggsunflower authors


==> anc/ggsunflower/NAMESPACE <==
# Generated by roxygen2: do not edit by hand

S3method(print,tie_diagnosis)
export(GeomSunflower)
export(StatSunflower)
export(geom_sunflower)
export(recommend_display)
export(scale_fill_sunflower)
export(smart_scatter)
export(stat_sunflower)
export(sunflower_error)
export(sunflower_petals)
export(tie_diagnose)
importFrom(grid,gpar)


==> anc/ggsunflower/NEWS.md <==
# ggsunflower 0.1.0

* First version: `geom_sunflower()` / `stat_sunflower()` with geometric,
  single-weight and classic petal rules; exact or hexagonal cells; `weight`
  aesthetic for pre-aggregated data.
* `tie_diagnose()`, `recommend_display()` and `smart_scatter()` choose a
  display from tie diagnostics.
* `sunflower_petals()` and `sunflower_error()` expose the petal rules and the
  rounding error of a plot.


==> anc/ggsunflower/R/cells.R <==
# Cell assignment ------------------------------------------------------
#
# Both modes return the cell index of every observation in a "scaled"
# coordinate system (u, w) plus functions mapping scaled coordinates back to
# data units, and the circumradius of a cell in scaled units.

# Exact mode: one cell per distinct location, centred on the location itself.
# The resolution only sets the size of the glyphs.
cells_exact <- function(x, y) {
  rx <- data_resolution(x)
  ry <- data_resolution(y)
  list(
    u = x / rx, w = y / ry,
    sx = rx, sy = ry, x0 = 0, y0 = 0,
    radius = 0.5
  )
}

# Hexagonal mode: regular hexagons in standardised coordinates. Points go to
# the nearer centre of two offset rectangular lattices.
cells_hex <- function(x, y, bins, xrange, yrange) {
  if (diff(xrange) <= 0) xrange <- xrange + c(-0.5, 0.5)
  if (diff(yrange) <= 0) yrange <- yrange + c(-0.5, 0.5)
  sx <- diff(xrange) / bins
  sy <- sx * diff(yrange) / diff(xrange)
  u <- (x - xrange[1]) / sx
  w <- (y - yrange[1]) / sy
  r3 <- sqrt(3)
  ua <- round(u)
  wa <- round(w / r3) * r3
  ub <- floor(u) + 0.5
  wb <- (floor(w / r3) + 0.5) * r3
  near_a <- (u - ua)^2 + (w - wa)^2 <= (u - ub)^2 + (w - wb)^2
  list(
    u = ifelse(near_a, ua, ub), w = ifelse(near_a, wa, wb),
    sx = sx, sy = sy, x0 = xrange[1], y0 = yrange[1],
    radius = 1 / r3
  )
}

# Glyph spacing: the most common gap between sorted distinct values (ties go
# to the smaller gap). The minimum gap is fragile: open-ended classes are
# often coded at half spacing, which would halve every glyph.
data_resolution <- function(v) {
  d <- diff(sort(unique(v)))
  d <- d[d > sqrt(.Machine$double.eps) * max(1, abs(v))]
  if (!length(d)) return(1)
  d <- signif(d, 6)
  tab <- table(d)
  as.numeric(names(tab)[tab == max(tab)])[1]
}

choose_cells <- function(cells, x, y, max_cells) {
  if (cells != "auto") return(cells)
  if (nrow(unique(data.frame(x, y))) <= max_cells) "exact" else "hex"
}


==> anc/ggsunflower/R/diagnose.R <==
#' Diagnose how much a scatter plot hides
#'
#' Computes tie diagnostics for two variables from their frequency table:
#' how many observations an ordinary scatter plot hides, how many repeats the
#' busiest location has, and how dense the cells of a sunflower plot would be.
#'
#' @param x,y Numeric vectors of equal length. Missing pairs are dropped.
#' @param weight Optional non-negative counts, for pre-aggregated data.
#' @param max_cells Largest number of distinct locations drawn as exact cells;
#'   above it, hexagonal bins are used.
#' @param bins Number of hexagons across the x range in hexagonal mode.
#' @param max_petals,base Petal limit `P` and geometric base `b`, used to
#'   count the tiers the densest cell needs.
#' @param max_levels Variables with at most this many distinct values count
#'   as discrete.
#'
#' @return An object of class `tie_diagnosis`: a list with `n` (observations),
#'   `distinct` (distinct locations `D`), `hidden` (`1 - D / n`),
#'   `max_repeat`, `discrete`, `cells` (`"exact"` or `"hex"`), `cell_max`
#'   (count of the densest cell) and `tiers` (geometric tiers it needs).
#' @examples
#' tie_diagnose(ggplot2::mpg$cty, ggplot2::mpg$hwy)
#' tie_diagnose(faithful$waiting, faithful$eruptions)
#' @export
tie_diagnose <- function(x, y, weight = NULL, max_cells = 400, bins = 15,
                         max_petals = 14, base = 5, max_levels = 30) {
  if (!is.numeric(x) || !is.numeric(y) || length(x) != length(y)) {
    rlang::abort("`x` and `y` must be numeric vectors of the same length.")
  }
  if (is.null(weight)) weight <- rep(1, length(x))
  if (length(weight) != length(x) || any(weight < 0, na.rm = TRUE)) {
    rlang::abort("`weight` must be non-negative and as long as `x`.")
  }
  ok <- stats::complete.cases(x, y, weight) & weight > 0
  x <- x[ok]; y <- y[ok]; weight <- weight[ok]
  if (!length(x)) rlang::abort("No complete observations.")

  key <- paste(x, y, sep = "\r")
  k <- tapply(weight, key, sum)
  n <- sum(weight)
  D <- length(k)
  discrete <- length(unique(x)) <= max_levels && length(unique(y)) <= max_levels

  cells <- if (D <= max_cells) "exact" else "hex"
  cell_k <- if (cells == "exact") as.numeric(k) else {
    cl <- cells_hex(x, y, bins, range(x), range(y))
    as.numeric(tapply(weight, paste(cl$u, cl$w), sum))
  }
  m <- max(cell_k)
  tiers <- if (m <= max_petals) 1L else
    1L + as.integer(ceiling(log(m / max_petals, base) - 1e-9))

  structure(
    list(n = n, distinct = D, hidden = 1 - D / n, max_repeat = max(k),
         discrete = discrete, cells = cells, cell_max = m, tiers = tiers,
         max_petals = max_petals, base = base),
    class = "tie_diagnosis"
  )
}

#' @export
print.tie_diagnosis <- function(x, ...) {
  cat("<tie_diagnosis>\n")
  cat(sprintf("  observations   %s\n", fmt_n(x$n)))
  cat(sprintf("  distinct (D)   %s\n", fmt_n(x$distinct)))
  cat(sprintf("  hidden         %.1f%%\n", 100 * x$hidden))
  cat(sprintf("  max repeat     %s\n", fmt_n(x$max_repeat)))
  cat(sprintf("  discrete       %s\n", if (x$discrete) "yes" else "no"))
  cat(sprintf("  cells          %s, densest has %s obs (%d tier%s)\n",
              x$cells, fmt_n(x$cell_max), x$tiers, if (x$tiers > 1) "s" else ""))
  rec <- recommend_display(x)
  cat(sprintf("  recommended    %s\n                 %s\n", rec$display, rec$reason))
  invisible(x)
}

fmt_n <- function(v) format(v, big.mark = ",", scientific = FALSE, trim = TRUE)

#' Recommend a display from tie diagnostics
#'
#' Applies four ordered checks to the result of [tie_diagnose()]:
#'
#' 1. Hidden fraction below `negligible` and at most 2 repeats: an ordinary
#'    scatter plot (with transparency when `n > large_n`).
#' 2. At most `mild_repeats` repeats and hidden fraction below `mild`:
#'    jitter for discrete data, transparency otherwise.
#' 3. Densest cell at most `max_petals`: a classic sunflower plot, one petal
#'    per observation.
#' 4. Otherwise: a geometric-tier sunflower plot. With two tiers this is the
#'    density-distribution sunflower plot of Dupont and Plummer.
#'
#' The thresholds are defaults, not estimates.
#'
#' @param diagnosis A `tie_diagnosis` object.
#' @param negligible,mild Hidden-fraction thresholds of checks 1 and 2.
#' @param mild_repeats Repeat threshold of check 2.
#' @param large_n Sample size above which check 1 adds transparency.
#' @return A list with `display` (one of `"scatter"`, `"alpha"`, `"jitter"`,
#'   `"classic"`, `"geometric"`) and `reason` (a sentence).
#' @examples
#' recommend_display(tie_diagnose(ggplot2::mpg$cty, ggplot2::mpg$hwy))
#' @export
recommend_display <- function(diagnosis, negligible = 0.05, mild = 0.30,
                              mild_repeats = 5, large_n = 5000) {
  d <- diagnosis
  if (!inherits(d, "tie_diagnosis")) rlang::abort("`diagnosis` must come from `tie_diagnose()`.")
  if (d$hidden < negligible && d$max_repeat <= 2) {
    if (d$n > large_n) {
      return(list(display = "alpha", reason = "few ties; transparency shows density"))
    }
    return(list(display = "scatter", reason = "ties are negligible"))
  }
  if (d$max_repeat <= mild_repeats && d$hidden < mild) {
    return(list(display = if (d$discrete) "jitter" else "alpha",
                reason = "mild ties; a small displacement is enough"))
  }
  if (d$cell_max <= d$max_petals) {
    return(list(display = "classic",
                reason = sprintf("densest cell has %s obs: every one is a petal",
                                 fmt_n(d$cell_max))))
  }
  list(display = "geometric",
       reason = sprintf("densest cell has %s obs: %d tiers of 1, %s, ... obs per petal",
                        fmt_n(d$cell_max), d$tiers, fmt_n(d$base)))
}

#' Scatter plot that adapts to ties
#'
#' Diagnoses the data with [tie_diagnose()], chooses a display with
#' [recommend_display()], draws it and reports the choice.
#'
#' @param data A data frame.
#' @param x,y Unquoted column names.
#' @param weight Optional unquoted column of counts, for pre-aggregated data.
#' @param display `"auto"` (default) or one of the displays of
#'   [recommend_display()] to override the choice.
#' @param quiet If `FALSE`, print the diagnosis and the reason for the choice.
#' @param ... Passed to [geom_sunflower()] when a sunflower display is drawn.
#' @return A `ggplot` object. The diagnosis is attached as attribute
#'   `"tie_diagnosis"`.
#' @examples
#' library(ggplot2)
#' smart_scatter(mpg, cty, hwy)
#' smart_scatter(faithful, waiting, eruptions)
#' @export
smart_scatter <- function(data, x, y, weight = NULL,
                          display = c("auto", "scatter", "alpha", "jitter",
                                      "classic", "geometric"),
                          quiet = FALSE, ...) {
  display <- rlang::arg_match(display)
  xq <- rlang::enquo(x); yq <- rlang::enquo(y); wq <- rlang::enquo(weight)
  xv <- rlang::eval_tidy(xq, data)
  yv <- rlang::eval_tidy(yq, data)
  wv <- if (rlang::quo_is_null(wq)) NULL else rlang::eval_tidy(wq, data)
  diag <- tie_diagnose(xv, yv, weight = wv)
  rec <- recommend_display(diag)
  if (display != "auto") {
    rec <- list(display = display, reason = "chosen by the user")
  }
  mapping <- if (is.null(wv)) ggplot2::aes(!!xq, !!yq) else
    ggplot2::aes(!!xq, !!yq, weight = !!wq)

  if (!is.null(wv) && rec$display %in% c("scatter", "alpha", "jitter")) {
    rec <- list(display = "classic",
                reason = paste(rec$reason, "(weighted data drawn as sunflowers)"))
  }
  p <- ggplot2::ggplot(data, mapping)
  p <- p + switch(rec$display,
    scatter = ggplot2::geom_point(),
    alpha = ggplot2::geom_point(alpha = max(0.02, min(0.5, 200 / diag$n))),
    jitter = ggplot2::geom_jitter(width = 0.2, height = 0.2),
    classic = geom_sunflower(cells = diag$cells, rule = "classic", ...),
    geometric = geom_sunflower(cells = diag$cells, rule = "geometric", ...)
  )
  if (!quiet) {
    message(sprintf("%s: %s", display_name(rec$display), rec$reason))
  }
  attr(p, "tie_diagnosis") <- diag
  p
}

display_name <- function(d) {
  c(scatter = "ordinary scatter plot", alpha = "scatter plot with transparency",
    jitter = "jittered scatter plot", classic = "classic sunflower plot",
    geometric = "geometric-tier sunflower plot")[[d]]
}

#' Rounding error of the sunflowers in a plot
#'
#' Builds the plot and, for every sunflower layer, compares the counts a
#' reader decodes (petals x weight) with the true cell counts.
#'
#' @param plot A `ggplot` object containing a [geom_sunflower()] layer.
#' @return A data frame with one row per sunflower layer: `observations`,
#'   `flowers`, `raw_points`, `abs_error` (total absolute rounding error),
#'   `rel_error` (`abs_error / observations`) and `max_cell_error` (largest
#'   relative error of a single flower).
#' @examples
#' library(ggplot2)
#' p <- ggplot(diamonds, aes(carat, depth)) + geom_sunflower()
#' sunflower_error(p)
#' @export
sunflower_error <- function(plot) {
  built <- ggplot2::ggplot_build(plot)
  is_sf <- vapply(plot$layers, function(l) inherits(l$stat, "StatSunflower"), logical(1))
  if (!any(is_sf)) rlang::abort("`plot` has no sunflower layer.")
  rows <- lapply(which(is_sf), function(i) {
    d <- built$data[[i]]
    f <- d[d$type == "flower", , drop = FALSE]
    err <- abs(f$decoded - f$count)
    data.frame(layer = i, observations = sum(d$count), flowers = nrow(f),
               raw_points = sum(d$type == "raw"), abs_error = sum(err),
               rel_error = sum(err) / sum(d$count),
               max_cell_error = if (nrow(f)) max(err / f$count) else 0)
  })
  do.call(rbind, rows)
}


==> anc/ggsunflower/R/geom-sunflower.R <==
#' Density-distribution sunflower plots
#'
#' `geom_sunflower()` draws a tie-aware scatter plot. Observations are
#' grouped into cells (one per distinct location, or hexagonal bins). Sparse
#' cells show their raw points; denser cells show a sunflower on a hexagon,
#' whose petals each stand for a number of observations given in the legend.
#' The hexagon's fill darkens with the petal weight.
#'
#' With the default `rule = "geometric"`, each cell chooses its petal weight
#' from 1, `base`, `base`^2, ... so that its flower has at most `max_petals`
#' petals. Every flower is then readable and every decoded count
#' (petals x weight) is within `base / (2 * max_petals)` of the true count.
#' See [sunflower_petals()] for the rules.
#'
#' @section Aesthetics:
#' `geom_sunflower()` understands `x`, `y` (required), `weight` (counts for
#' pre-aggregated data), `fill` (hexagon fill, mapped to the petal weight by
#' default), `colour` (petals and raw points), `alpha`, `linewidth` (petals)
#' and `size` (raw points).
#'
#' @section Computed variables:
#' \describe{
#'   \item{`type`}{`"flower"` or `"raw"`.}
#'   \item{`count`}{observations in the cell (raw rows: the row's weight).}
#'   \item{`tier`, `petal_weight`, `petals`}{the petal rule's result.}
#'   \item{`decoded`}{`petals * petal_weight`, the count a reader recovers.}
#'   \item{`petal_label`}{legend label, for example `"1 petal = 25 obs"`.}
#' }
#'
#' @inheritParams ggplot2::layer
#' @inheritParams sunflower_petals
#' @param cells `"auto"` (default) uses one cell per distinct location when
#'   there are at most `max_cells` of them, and hexagonal bins otherwise.
#'   `"exact"` and `"hex"` force a mode.
#' @param bins Number of hexagons across the x range in hexagonal mode.
#' @param max_cells Largest number of distinct locations drawn in exact mode.
#' @param petal_length Petal length as a fraction of the hexagon's inner
#'   radius.
#' @param hex_colour,hex_linewidth Border of the hexagons.
#' @param add_scale If `TRUE`, also add [scale_fill_sunflower()].
#' @param na.rm If `FALSE`, missing values are removed with a warning.
#' @param ... Other arguments passed on to [ggplot2::layer()].
#'
#' @return A list of a `ggplot2` layer and, if `add_scale`, a fill scale.
#' @references Dupont, W. D. and Plummer, W. D. (2003). Density distribution
#'   sunflower plots. *Journal of Statistical Software*, 8(3).
#'   \doi{10.18637/jss.v008.i03}
#'
#' @examples
#' library(ggplot2)
#'
#' # Small discrete data: one petal per car
#' ggplot(mpg, aes(cty, hwy)) + geom_sunflower()
#'
#' # Large continuous data: hexagonal cells with geometric petal tiers
#' ggplot(diamonds, aes(carat, depth)) + geom_sunflower(bins = 15)
#'
#' # Pre-aggregated counts
#' counts <- as.data.frame(table(cyl = mtcars$cyl, gear = mtcars$gear))
#' counts <- transform(counts, cyl = as.numeric(as.character(cyl)),
#'                     gear = as.numeric(as.character(gear)))
#' ggplot(counts, aes(cyl, gear, weight = Freq)) + geom_sunflower()
#' @export
geom_sunflower <- function(mapping = NULL, data = NULL, stat = "sunflower",
                           position = "identity", ...,
                           cells = c("auto", "exact", "hex"), bins = 15,
                           max_cells = 400,
                           rule = c("geometric", "single", "classic"),
                           min_flower = 3, max_petals = 14, base = 5,
                           light_max = 13, petal_weight = NULL,
                           petal_length = 0.8, hex_colour = "white",
                           hex_linewidth = 0.3, add_scale = TRUE,
                           na.rm = FALSE, show.legend = NA,
                           inherit.aes = TRUE) {
  cells <- rlang::arg_match(cells)
  rule <- rlang::arg_match(rule)
  lyr <- ggplot2::layer(
    data = data, mapping = mapping, stat = stat, geom = GeomSunflower,
    position = position, show.legend = show.legend, inherit.aes = inherit.aes,
    params = list(
      cells = cells, bins = bins, max_cells = max_cells, rule = rule,
      min_flower = min_flower, max_petals = max_petals, base = base,
      light_max = light_max, petal_weight = petal_weight,
      petal_length = petal_length, hex_colour = hex_colour,
      hex_linewidth = hex_linewidth, na.rm = na.rm, ...
    )
  )
  if (isTRUE(add_scale)) list(lyr, scale_fill_sunflower()) else lyr
}

#' @rdname geom_sunflower
#' @param geom Geom used to draw the layer.
#' @export
stat_sunflower <- function(mapping = NULL, data = NULL, geom = "sunflower",
                           position = "identity", ...,
                           cells = c("auto", "exact", "hex"), bins = 15,
                           max_cells = 400,
                           rule = c("geometric", "single", "classic"),
                           min_flower = 3, max_petals = 14, base = 5,
                           light_max = 13, petal_weight = NULL,
                           add_scale = TRUE, na.rm = FALSE,
                           show.legend = NA, inherit.aes = TRUE) {
  cells <- rlang::arg_match(cells)
  rule <- rlang::arg_match(rule)
  lyr <- ggplot2::layer(
    data = data, mapping = mapping, stat = StatSunflower, geom = geom,
    position = position, show.legend = show.legend, inherit.aes = inherit.aes,
    params = list(
      cells = cells, bins = bins, max_cells = max_cells, rule = rule,
      min_flower = min_flower, max_petals = max_petals, base = base,
      light_max = light_max, petal_weight = petal_weight, na.rm = na.rm, ...
    )
  )
  if (isTRUE(add_scale)) list(lyr, scale_fill_sunflower()) else lyr
}

#' @rdname geom_sunflower
#' @format NULL
#' @usage NULL
#' @export
GeomSunflower <- ggplot2::ggproto("GeomSunflower", ggplot2::Geom,
  required_aes = c("x", "y"),
  non_missing_aes = character(0),
  default_aes = ggplot2::aes(
    fill = "grey85", colour = "grey15", alpha = NA, linewidth = 0.45,
    size = 0.6, shape = 19, stroke = 0.5
  ),

  draw_panel = function(data, panel_params, coord, petal_length = 0.8,
                        hex_colour = "white", hex_linewidth = 0.3) {
    if (is.null(data$type)) {
      rlang::abort("`geom_sunflower()` needs `stat_sunflower()` output.")
    }
    grobs <- list()
    fl <- data[data$type == "flower", , drop = FALSE]
    raw <- data[data$type == "raw", , drop = FALSE]

    if (nrow(fl)) {
      # hexagons (pointy-top), vertices in data space
      ang <- pi / 6 + (0:5) * pi / 3
      hx <- data.frame(
        x = rep(fl$x, each = 6) + rep(fl$radius * fl$sx, each = 6) * cos(ang),
        y = rep(fl$y, each = 6) + rep(fl$radius * fl$sy, each = 6) * sin(ang)
      )
      hx <- coord$transform(hx, panel_params)
      fill <- ggplot2::alpha(fl$fill, fl$alpha)
      grobs$hex <- grid::polygonGrob(
        hx$x, hx$y, id = rep(seq_len(nrow(fl)), each = 6), default.units = "native",
        gp = grid::gpar(fill = fill, col = hex_colour,
                        lwd = hex_linewidth * ggplot2::.pt)
      )

      # petals: segments from the centre at equal angles, first one upright
      n <- as.integer(fl$petals)
      idx <- rep(seq_len(nrow(fl)), n)
      j <- sequence(n) - 1
      a <- pi / 2 + 2 * pi * j / n[idx]
      len <- petal_length * fl$radius * sqrt(3) / 2
      start <- coord$transform(data.frame(x = fl$x[idx], y = fl$y[idx]), panel_params)
      end <- coord$transform(data.frame(
        x = fl$x[idx] + len[idx] * fl$sx[idx] * cos(a),
        y = fl$y[idx] + len[idx] * fl$sy[idx] * sin(a)
      ), panel_params)
      grobs$petals <- grid::segmentsGrob(
        start$x, start$y, end$x, end$y, default.units = "native",
        gp = grid::gpar(col = fl$colour[idx], lwd = fl$linewidth[idx] * ggplot2::.pt,
                        lineend = "round")
      )
      ctr <- coord$transform(fl[, c("x", "y")], panel_params)
      grobs$centre <- grid::pointsGrob(
        ctr$x, ctr$y, pch = 19, default.units = "native",
        gp = grid::gpar(col = fl$colour, fontsize = 1.2 * ggplot2::.pt)
      )
    }

    if (nrow(raw)) {
      rp <- coord$transform(raw, panel_params)
      grobs$raw <- grid::pointsGrob(
        rp$x, rp$y, pch = rp$shape, default.units = "native",
        gp = grid::gpar(col = ggplot2::alpha(rp$colour, rp$alpha),
                        fontsize = rp$size * ggplot2::.pt + rp$stroke * ggplot2::.stroke / 2,
                        lwd = rp$stroke * ggplot2::.stroke / 2)
      )
    }
    grid::gTree(children = do.call(grid::gList, unname(grobs)), name = "sunflowers")
  },

  draw_key = function(data, params, size) {
    grid::rectGrob(
      width = grid::unit(0.85, "npc"), height = grid::unit(0.85, "npc"),
      gp = grid::gpar(col = NA, fill = ggplot2::alpha(data$fill %||% "grey85",
                                                      data$alpha))
    )
  }
)

#' Sequential fill scale for sunflower petal weights
#'
#' Maps the petal-weight labels produced by [stat_sunflower()] to a light-to-
#' dark orange ramp, ordered by weight. Raw-point cells are not shown in the
#' legend.
#'
#' @param colours Colours of the ramp, light to dark.
#' @param name Legend title.
#' @param ... Passed to [ggplot2::discrete_scale()].
#' @return A `ggplot2` scale.
#' @examples
#' library(ggplot2)
#' ggplot(mpg, aes(displ, hwy)) +
#'   geom_sunflower(add_scale = FALSE) +
#'   scale_fill_sunflower(colours = c("#DEEBF7", "#08519C"))
#' @export
scale_fill_sunflower <- function(colours = c("#FBE3C4", "#F2B36B", "#E8892B",
                                             "#B4530A", "#6E2F04"),
                                 name = NULL, ...) {
  ramp <- grDevices::colorRampPalette(colours)
  pal <- function(n) {
    if (n <= length(colours)) colours[seq_len(n)] else ramp(n)
  }
  args <- list(
    aesthetics = "fill", palette = pal, name = name,
    limits = function(x) {
      x <- x[!is.na(x)]
      x[order(label_weight(x))]
    },
    na.translate = FALSE, ...
  )
  # `scale_name` is required before ggplot2 3.5.0 and deprecated after
  if (utils::packageVersion("ggplot2") < "3.5.0") args$scale_name <- "sunflower"
  do.call(ggplot2::discrete_scale, args)
}

label_weight <- function(x) {
  as.numeric(gsub("[^0-9.]", "", sub(" obs$", "", sub("^1 petal = ", "", x))))
}

`%||%` <- function(a, b) if (is.null(a)) b else a


==> anc/ggsunflower/R/ggsunflower-package.R <==
#' @keywords internal
#' @importFrom grid gpar
"_PACKAGE"

utils::globalVariables(c("petal_label"))


==> anc/ggsunflower/R/petals.R <==
#' Petal counts and weights for sunflower cells
#'
#' Given the number of observations in each cell, decide how each cell is
#' drawn: as raw points, or as a sunflower whose petals each represent a
#' number of observations (the petal weight).
#'
#' Three rules are available.
#'
#' * `"geometric"` (default): a cell with `k >= min_flower` observations is
#'   placed in tier \eqn{t = \max(0, \lceil \log_b(k / P) \rceil)} and drawn
#'   with weight \eqn{b^t} and `round(k / b^t)` petals. Every flower above
#'   tier 0 has between `round(P / b)` and `P` petals, and the relative error
#'   of the decoded count `petals * weight` is below `b / (2 * P)`.
#' * `"single"`: the two-tier rule of Dupont and Plummer (2003). Cells with
#'   up to `light_max` observations get one petal per observation; denser
#'   cells share one weight `w`, by default `ceiling(max(k) / P)`.
#' * `"classic"`: one petal per observation in every flower.
#'
#' @param k Integer or numeric vector of cell counts.
#' @param rule One of `"geometric"`, `"single"` or `"classic"`.
#' @param min_flower Smallest count drawn as a flower (`L`). Cells with fewer
#'   observations are drawn as raw points.
#' @param max_petals Maximum petals per flower (`P`).
#' @param base Base `b` of the geometric ladder of weights.
#' @param light_max For `rule = "single"`: largest count drawn with one petal
#'   per observation (`U`).
#' @param petal_weight For `rule = "single"`: the dark petal weight `w`.
#'   `NULL` chooses `max(2, ceiling(max(k) / max_petals))`.
#'
#' @return A data frame with one row per element of `k` and columns `count`,
#'   `flower` (logical), `tier` (integer, `NA` for raw cells), `weight`
#'   (observations per petal), `petals`, `decoded` (`petals * weight`) and
#'   `rel_error` (`|decoded - count| / count`).
#'
#' @references Dupont, W. D. and Plummer, W. D. (2003). Density distribution
#'   sunflower plots. *Journal of Statistical Software*, 8(3).
#'   \doi{10.18637/jss.v008.i03}
#'
#' @examples
#' sunflower_petals(c(2, 10, 14, 40, 483))
#' sunflower_petals(c(2, 10, 14, 40, 483), rule = "single")
#' @export
sunflower_petals <- function(k, rule = c("geometric", "single", "classic"),
                             min_flower = 3, max_petals = 14, base = 5,
                             light_max = 13, petal_weight = NULL) {
  rule <- match.arg(rule)
  check_petal_args(min_flower, max_petals, base, light_max)
  k <- as.numeric(k)
  if (any(!is.finite(k) | k < 0)) {
    rlang::abort("`k` must contain non-negative finite counts.")
  }
  flower <- k >= min_flower
  tier <- rep(NA_integer_, length(k))
  weight <- rep(NA_real_, length(k))

  if (rule == "geometric") {
    t <- ceiling(log(k[flower] / max_petals, base) - 1e-9)
    tier[flower] <- as.integer(pmax(0, t))
    weight[flower] <- base^tier[flower]
  } else if (rule == "single") {
    if (is.null(petal_weight)) {
      petal_weight <- if (any(flower)) max(2, ceiling(max(k) / max_petals)) else 2
    }
    tier[flower] <- ifelse(k[flower] <= light_max, 0L, 1L)
    weight[flower] <- ifelse(tier[flower] == 0L, 1, petal_weight)
  } else {
    tier[flower] <- 0L
    weight[flower] <- 1
  }

  petals <- rep(NA_real_, length(k))
  petals[flower] <- pmax(1, round(k[flower] / weight[flower]))
  decoded <- petals * weight
  data.frame(
    count = k, flower = flower, tier = tier, weight = weight,
    petals = petals, decoded = decoded,
    rel_error = ifelse(flower, abs(decoded - k) / k, NA_real_)
  )
}

check_petal_args <- function(min_flower, max_petals, base, light_max) {
  ok <- function(x) is.numeric(x) && length(x) == 1 && is.finite(x)
  if (!ok(min_flower) || min_flower < 1) rlang::abort("`min_flower` must be a number >= 1.")
  if (!ok(max_petals) || max_petals < 2) rlang::abort("`max_petals` must be a number >= 2.")
  if (!ok(base) || base < 2) rlang::abort("`base` must be a number >= 2.")
  if (!ok(light_max) || light_max < min_flower) {
    rlang::abort("`light_max` must be a number >= `min_flower`.")
  }
  invisible(TRUE)
}

#' Label for a petal weight, as shown in the legend
#' @noRd
weight_label <- function(w) {
  if (!length(w)) return(character(0))
  paste0("1 petal = ", format(w, big.mark = ",", scientific = FALSE, trim = TRUE),
         " obs")
}


==> anc/ggsunflower/R/stat-sunflower.R <==
#' @rdname geom_sunflower
#' @format NULL
#' @usage NULL
#' @export
StatSunflower <- ggplot2::ggproto("StatSunflower", ggplot2::Stat,
  required_aes = c("x", "y"),
  optional_aes = "weight",
  dropped_aes = "weight",
  default_aes = ggplot2::aes(fill = ggplot2::after_stat(petal_label)),

  setup_params = function(data, params) {
    params$cells <- rlang::arg_match0(params$cells %||% "auto",
                                      c("auto", "exact", "hex"), "cells")
    params$rule <- rlang::arg_match0(params$rule %||% "geometric",
                                     c("geometric", "single", "classic"), "rule")
    check_petal_args(params$min_flower, params$max_petals, params$base,
                     params$light_max)
    params
  },

  compute_panel = function(data, scales, cells = "auto", bins = 15,
                           max_cells = 400, rule = "geometric",
                           min_flower = 3, max_petals = 14, base = 5,
                           light_max = 13, petal_weight = NULL) {
    if (nrow(data) == 0) return(data.frame())
    wt <- data$weight %||% rep(1, nrow(data))
    wt[is.na(wt)] <- 0
    mode <- choose_cells(cells, data$x, data$y, max_cells)
    cl <- if (mode == "exact") {
      cells_exact(data$x, data$y)
    } else {
      cells_hex(data$x, data$y, bins, scales$x$dimension(), scales$y$dimension())
    }
    key <- paste(cl$u, cl$w, sep = "_")
    count <- tapply(wt, key, sum)
    first <- !duplicated(key)
    ids <- names(count)
    cu <- cl$u[first][match(ids, key[first])]
    cw <- cl$w[first][match(ids, key[first])]

    pt <- sunflower_petals(as.numeric(count), rule = rule,
                           min_flower = min_flower, max_petals = max_petals,
                           base = base, light_max = light_max,
                           petal_weight = petal_weight)
    half_w <- cl$radius * sqrt(3) / 2 * cl$sx
    half_h <- cl$radius * cl$sy

    fl <- pt$flower
    flowers <- data.frame(
      x = cl$x0 + cu[fl] * cl$sx, y = cl$y0 + cw[fl] * cl$sy,
      type = rep("flower", sum(fl)),
      count = pt$count[fl], tier = pt$tier[fl], petal_weight = pt$weight[fl],
      petals = pt$petals[fl], decoded = pt$decoded[fl],
      petal_label = weight_label(pt$weight[fl]),
      sx = rep(cl$sx, sum(fl)), sy = rep(cl$sy, sum(fl)),
      radius = rep(cl$radius, sum(fl)),
      stringsAsFactors = FALSE
    )
    flowers$xmin <- flowers$x - half_w
    flowers$xmax <- flowers$x + half_w
    flowers$ymin <- flowers$y - half_h
    flowers$ymax <- flowers$y + half_h

    raw_keys <- ids[!fl]
    is_raw <- key %in% raw_keys & wt > 0
    nr <- sum(is_raw)
    raw <- data.frame(
      x = data$x[is_raw], y = data$y[is_raw], type = rep("raw", nr),
      count = wt[is_raw], tier = rep(NA_integer_, nr),
      petal_weight = rep(NA_real_, nr), petals = rep(NA_real_, nr),
      decoded = wt[is_raw], petal_label = rep(NA_character_, nr),
      sx = rep(cl$sx, sum(is_raw)), sy = rep(cl$sy, sum(is_raw)),
      radius = rep(cl$radius, sum(is_raw)),
      stringsAsFactors = FALSE
    )
    raw$xmin <- raw$xmax <- raw$x
    raw$ymin <- raw$ymax <- raw$y

    out <- rbind(flowers, raw)
    out$cells <- mode
    out$rule <- rule
    out
  }
)


==> anc/ggsunflower/README.md <==
# ggsunflower

Tie-aware scatter plots for ggplot2.

A scatter plot draws one mark per observation, so observations that share a
location are hidden: two Likert items answered by 2,757 people show only 36
dots. **ggsunflower** measures how much a scatter plot hides and draws
density-distribution sunflower plots (Dupont and Plummer, 2003) as ggplot2
layers.

Petal weights follow **geometric tiers**: each cell uses 1, 5, 25, 125, ...
observations per petal, the smallest weight that keeps its flower within 14
petals. Every flower stays readable, and every count a reader decodes
(petals × weight) is within 17.9% of the truth.

## Installation

```r
# development version
# install.packages("remotes")
remotes::install_github("sameeranc/ggsunflower")
```

## Usage

```r
library(ggplot2)
library(ggsunflower)

# a sunflower layer
ggplot(mpg, aes(cty, hwy)) + geom_sunflower()

# diagnose and choose a display automatically
tie_diagnose(mpg$cty, mpg$hwy)
smart_scatter(diamonds, carat, depth)

# pre-aggregated counts
ggplot(counts, aes(x, y, weight = n)) + geom_sunflower()
```

| Function | Purpose |
|---|---|
| `geom_sunflower()`, `stat_sunflower()` | sunflower layer (exact cells or hexagonal bins) |
| `scale_fill_sunflower()` | fill scale for petal weights |
| `sunflower_petals()` | petal rules: `"geometric"`, `"single"`, `"classic"` |
| `tie_diagnose()`, `recommend_display()` | tie diagnostics and display choice |
| `smart_scatter()` | diagnose, choose, draw |
| `sunflower_error()` | rounding error of a sunflower plot |

## Reference

Dupont, W. D. and Plummer, W. D. (2003). Density distribution sunflower plots.
*Journal of Statistical Software*, 8(3). doi:10.18637/jss.v008.i03


==> anc/ggsunflower/inst/doc/ggsunflower.R <==
## ----setup, include = FALSE---------------------------------------------------
knitr::opts_chunk$set(collapse = TRUE, comment = "#>", fig.width = 6.5,
                      fig.height = 5, dpi = 96)
has_psych <- requireNamespace("psych", quietly = TRUE)

## -----------------------------------------------------------------------------
library(ggplot2)
library(ggsunflower)

## ----eval = has_psych---------------------------------------------------------
bfi <- na.omit(psych::bfi[, c("A1", "A2")])
tie_diagnose(bfi$A1, bfi$A2)

## ----eval = has_psych, fig.height = 4-----------------------------------------
ggplot(bfi, aes(A1, A2)) + geom_point()

## ----eval = has_psych---------------------------------------------------------
ggplot(bfi, aes(A1, A2)) + geom_sunflower()

## ----eval = has_psych---------------------------------------------------------
sunflower_error(ggplot(bfi, aes(A1, A2)) + geom_sunflower())

## ----eval = has_psych---------------------------------------------------------
ggplot(bfi, aes(A1, A2)) + geom_sunflower(rule = "single")

## -----------------------------------------------------------------------------
sunflower_petals(c(14, 52, 483))
sunflower_petals(c(14, 52, 483), rule = "single")

## -----------------------------------------------------------------------------
smart_scatter(faithful, waiting, eruptions)
smart_scatter(mpg, cty, hwy)

## -----------------------------------------------------------------------------
ggplot(diamonds, aes(carat, depth)) + geom_sunflower(bins = 15)

## -----------------------------------------------------------------------------
counts <- aggregate(list(n = rep(1, nrow(mpg))), mpg[c("cty", "hwy")], sum)
head(counts)
ggplot(counts, aes(cty, hwy, weight = n)) + geom_sunflower()



==> anc/ggsunflower/inst/doc/ggsunflower.Rmd <==
---
title: "Tie-aware scatter plots with ggsunflower"
output: rmarkdown::html_vignette
vignette: >
  %\VignetteIndexEntry{Tie-aware scatter plots with ggsunflower}
  %\VignetteEngine{knitr::rmarkdown}
  %\VignetteEncoding{UTF-8}
---

```{r setup, include = FALSE}
knitr::opts_chunk$set(collapse = TRUE, comment = "#>", fig.width = 6.5,
                      fig.height = 5, dpi = 96)
has_psych <- requireNamespace("psych", quietly = TRUE)
```

A scatter plot draws one mark per observation, so observations that share a
location are hidden. ggsunflower measures how much a scatter plot hides and
draws *density-distribution sunflower plots*: sparse locations keep their raw
points, and dense ones get a sunflower whose petals each stand for a number of
observations.

```{r}
library(ggplot2)
library(ggsunflower)
```

## How much does the scatter plot hide?

`tie_diagnose()` computes the diagnostics from the frequency table of the
data and recommends a display.

```{r, eval = has_psych}
bfi <- na.omit(psych::bfi[, c("A1", "A2")])
tie_diagnose(bfi$A1, bfi$A2)
```

Two Likert items answered by 2,757 people fall on 36 locations, so almost
all respondents are hidden behind other points:

```{r, eval = has_psych, fig.height = 4}
ggplot(bfi, aes(A1, A2)) + geom_point()
```

## Sunflowers with geometric petal tiers

`geom_sunflower()` draws the sunflower plot. Each cell chooses its petal
weight from 1, 5, 25, 125, ... observations per petal, the smallest that keeps
its flower within 14 petals. The hexagon darkens with the weight, and the
legend states it.

```{r, eval = has_psych}
ggplot(bfi, aes(A1, A2)) + geom_sunflower()
```

Every flower has between 3 and 14 petals, and the count a reader decodes,
petals × weight, is within `base / (2 * max_petals)` = 17.9% of the true
count. `sunflower_error()` reports the rounding error of a plot:

```{r, eval = has_psych}
sunflower_error(ggplot(bfi, aes(A1, A2)) + geom_sunflower())
```

The single petal weight of Dupont and Plummer (2003) is available as
`rule = "single"`. With counts this skewed it draws most dense cells with a
single petal:

```{r, eval = has_psych}
ggplot(bfi, aes(A1, A2)) + geom_sunflower(rule = "single")
```

`sunflower_petals()` shows what each rule does to a set of counts:

```{r}
sunflower_petals(c(14, 52, 483))
sunflower_petals(c(14, 52, 483), rule = "single")
```

## Choosing a display automatically

`smart_scatter()` diagnoses the data, picks a display and says why.

```{r}
smart_scatter(faithful, waiting, eruptions)
smart_scatter(mpg, cty, hwy)
```

The four checks are:

1. almost nothing hidden: an ordinary scatter plot;
2. mild ties: jitter (discrete data) or transparency;
3. densest cell at most 14 observations: a classic sunflower plot;
4. otherwise: geometric tiers.

## Large data

With more than 400 distinct locations the data are binned into hexagons.
Sparse hexagons keep their raw points.

```{r}
ggplot(diamonds, aes(carat, depth)) + geom_sunflower(bins = 15)
```

## Pre-aggregated counts

A `weight` aesthetic plots a frequency table directly, so data held in a
database or in Spark can be counted where they live and only the counts
collected.

```{r}
counts <- aggregate(list(n = rep(1, nrow(mpg))), mpg[c("cty", "hwy")], sum)
head(counts)
ggplot(counts, aes(cty, hwy, weight = n)) + geom_sunflower()
```

## Reference

Dupont, W. D. and Plummer, W. D. (2003). Density distribution sunflower plots.
*Journal of Statistical Software*, 8(3). doi:10.18637/jss.v008.i03


==> anc/ggsunflower/inst/doc/ggsunflower.html <==
<!DOCTYPE html>

<html>

<head>

<meta charset="utf-8" />
<meta name="generator" content="pandoc" />
<meta http-equiv="X-UA-Compatible" content="IE=EDGE" />

<meta name="viewport" content="width=device-width, initial-scale=1" />



<title>Tie-aware scatter plots with ggsunflower</title>

<script>// Pandoc 2.9 adds attributes on both header and div. We remove the former (to
// be compatible with the behavior of Pandoc < 2.8).
document.addEventListener('DOMContentLoaded', function(e) {
  var hs = document.querySelectorAll("div.section[class*='level'] > :first-child");
  var i, h, a;
  for (i = 0; i < hs.length; i++) {
    h = hs[i];
    if (!/^h[1-6]$/i.test(h.tagName)) continue;  // it should be a header h1-h6
    a = h.attributes;
    while (a.length > 0) h.removeAttribute(a[0].name);
  }
});
</script>

<style type="text/css">
code{white-space: pre-wrap;}
span.smallcaps{font-variant: small-caps;}
span.underline{text-decoration: underline;}
div.column{display: inline-block; vertical-align: top; width: 50%;}
div.hanging-indent{margin-left: 1.5em; text-indent: -1.5em;}
ul.task-list{list-style: none;}
</style>



<style type="text/css">
code {
white-space: pre;
}
.sourceCode {
overflow: visible;
}
</style>
<style type="text/css" data-origin="pandoc">
pre > code.sourceCode { white-space: pre; position: relative; }
pre > code.sourceCode > span { line-height: 1.25; }
pre > code.sourceCode > span:empty { height: 1.2em; }
.sourceCode { overflow: visible; }
code.sourceCode > span { color: inherit; text-decoration: inherit; }
div.sourceCode { margin: 1em 0; }
pre.sourceCode { margin: 0; }
@media screen {
div.sourceCode { overflow: auto; }
}
@media print {
pre > code.sourceCode { white-space: pre-wrap; }
pre > code.sourceCode > span { text-indent: -5em; padding-left: 5em; }
}
pre.numberSource code
{ counter-reset: source-line 0; }
pre.numberSource code > span
{ position: relative; left: -4em; counter-increment: source-line; }
pre.numberSource code > span > a:first-child::before
{ content: counter(source-line);
position: relative; left: -1em; text-align: right; vertical-align: baseline;
border: none; display: inline-block;
-webkit-touch-callout: none; -webkit-user-select: none;
-khtml-user-select: none; -moz-user-select: none;
-ms-user-select: none; user-select: none;
padding: 0 4px; width: 4em;
color: #aaaaaa;
}
pre.numberSource { margin-left: 3em; border-left: 1px solid #aaaaaa; padding-left: 4px; }
div.sourceCode
{ }
@media screen {
pre > code.sourceCode > span > a:first-child::before { text-decoration: underline; }
}
code span.al { color: #ff0000; font-weight: bold; } 
code span.an { color: #60a0b0; font-weight: bold; font-style: italic; } 
code span.at { color: #7d9029; } 
code span.bn { color: #40a070; } 
code span.bu { color: #008000; } 
code span.cf { color: #007020; font-weight: bold; } 
code span.ch { color: #4070a0; } 
code span.cn { color: #880000; } 
code span.co { color: #60a0b0; font-style: italic; } 
code span.cv { color: #60a0b0; font-weight: bold; font-style: italic; } 
code span.do { color: #ba2121; font-style: italic; } 
code span.dt { color: #902000; } 
code span.dv { color: #40a070; } 
code span.er { color: #ff0000; font-weight: bold; } 
code span.ex { } 
code span.fl { color: #40a070; } 
code span.fu { color: #06287e; } 
code span.im { color: #008000; font-weight: bold; } 
code span.in { color: #60a0b0; font-weight: bold; font-style: italic; } 
code span.kw { color: #007020; font-weight: bold; } 
code span.op { color: #666666; } 
code span.ot { color: #007020; } 
code span.pp { color: #bc7a00; } 
code span.sc { color: #4070a0; } 
code span.ss { color: #bb6688; } 
code span.st { color: #4070a0; } 
code span.va { color: #19177c; } 
code span.vs { color: #4070a0; } 
code span.wa { color: #60a0b0; font-weight: bold; font-style: italic; } 
</style>
<script>
// apply pandoc div.sourceCode style to pre.sourceCode instead
(function() {
  var sheets = document.styleSheets;
  for (var i = 0; i < sheets.length; i++) {
    if (sheets[i].ownerNode.dataset["origin"] !== "pandoc") continue;
    try { var rules = sheets[i].cssRules; } catch (e) { continue; }
    var j = 0;
    while (j < rules.length) {
      var rule = rules[j];
      // check if there is a div.sourceCode rule
      if (rule.type !== rule.STYLE_RULE || rule.selectorText !== "div.sourceCode") {
        j++;
        continue;
      }
      var style = rule.style.cssText;
      // check if color or background-color is set
      if (rule.style.color === '' && rule.style.backgroundColor === '') {
        j++;
        continue;
      }
      // replace div.sourceCode by a pre.sourceCode rule
      sheets[i].deleteRule(j);
      sheets[i].insertRule('pre.sourceCode{' + style + '}', j);
    }
  }
})();
</script>




<style type="text/css">body {
background-color: #fff;
margin: 1em auto;
max-width: 700px;
overflow: visible;
padding-left: 2em;
padding-right: 2em;
font-family: "Open Sans", "Helvetica Neue", Helvetica, Arial, sans-serif;
font-size: 14px;
line-height: 1.35;
}
#TOC {
clear: both;
margin: 0 0 10px 10px;
padding: 4px;
width: 400px;
border: 1px solid #CCCCCC;
border-radius: 5px;
background-color: #f6f6f6;
font-size: 13px;
line-height: 1.3;
}
#TOC .toctitle {
font-weight: bold;
font-size: 15px;
margin-left: 5px;
}
#TOC ul {
padding-left: 40px;
margin-left: -1.5em;
margin-top: 5px;
margin-bottom: 5px;
}
#TOC ul ul {
margin-left: -2em;
}
#TOC li {
line-height: 16px;
}
table {
margin: 1em auto;
border-width: 1px;
border-color: #DDDDDD;
border-style: outset;
border-collapse: collapse;
}
table th {
border-width: 2px;
padding: 5px;
border-style: inset;
}
table td {
border-width: 1px;
border-style: inset;
line-height: 18px;
padding: 5px 5px;
}
table, table th, table td {
border-left-style: none;
border-right-style: none;
}
table thead, table tr.even {
background-color: #f7f7f7;
}
p {
margin: 0.5em 0;
}
blockquote {
background-color: #f6f6f6;
padding: 0.25em 0.75em;
}
hr {
border-style: solid;
border: none;
border-top: 1px solid #777;
margin: 28px 0;
}
dl {
margin-left: 0;
}
dl dd {
margin-bottom: 13px;
margin-left: 13px;
}
dl dt {
font-weight: bold;
}
ul {
margin-top: 0;
}
ul li {
list-style: circle outside;
}
ul ul {
margin-bottom: 0;
}
pre, code {
background-color: #f7f7f7;
border-radius: 3px;
color: #333;
white-space: pre-wrap; 
}
pre {
border-radius: 3px;
margin: 5px 0px 10px 0px;
padding: 10px;
}
pre:not([class]) {
background-color: #f7f7f7;
}
code {
font-family: Consolas, Monaco, 'Courier New', monospace;
font-size: 85%;
}
p > code, li > code {
padding: 2px 0px;
}
div.figure {
text-align: center;
}
img {
background-color: #FFFFFF;
padding: 2px;
border: 1px solid #DDDDDD;
border-radius: 3px;
border: 1px solid #CCCCCC;
margin: 0 5px;
}
h1 {
margin-top: 0;
font-size: 35px;
line-height: 40px;
}
h2 {
border-bottom: 4px solid #f7f7f7;
padding-top: 10px;
padding-bottom: 2px;
font-size: 145%;
}
h3 {
border-bottom: 2px solid #f7f7f7;
padding-top: 10px;
font-size: 120%;
}
h4 {
border-bottom: 1px solid #f7f7f7;
margin-left: 8px;
font-size: 105%;
}
h5, h6 {
border-bottom: 1px solid #ccc;
font-size: 105%;
}
a {
color: #0033dd;
text-decoration: none;
}
a:hover {
color: #6666ff; }
a:visited {
color: #800080; }
a:visited:hover {
color: #BB00BB; }
a[href^="http:"] {
text-decoration: underline; }
a[href^="https:"] {
text-decoration: underline; }

code > span.kw { color: #555; font-weight: bold; } 
code > span.dt { color: #902000; } 
code > span.dv { color: #40a070; } 
code > span.bn { color: #d14; } 
code > span.fl { color: #d14; } 
code > span.ch { color: #d14; } 
code > span.st { color: #d14; } 
code > span.co { color: #888888; font-style: italic; } 
code > span.ot { color: #007020; } 
code > span.al { color: #ff0000; font-weight: bold; } 
code > span.fu { color: #900; font-weight: bold; } 
code > span.er { color: #a61717; background-color: #e3d2d2; } 
</style>




</head>

<body>




<h1 class="title toc-ignore">Tie-aware scatter plots with
ggsunflower</h1>



<p>A scatter plot draws one mark per observation, so observations that
share a location are hidden. ggsunflower measures how much a scatter
plot hides and draws <em>density-distribution sunflower plots</em>:
sparse locations keep their raw points, and dense ones get a sunflower
whose petals each stand for a number of observations.</p>
<div class="sourceCode" id="cb1"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb1-1"><a href="#cb1-1" tabindex="-1"></a><span class="fu">library</span>(ggplot2)</span>
<span id="cb1-2"><a href="#cb1-2" tabindex="-1"></a><span class="fu">library</span>(ggsunflower)</span></code></pre></div>
<div id="how-much-does-the-scatter-plot-hide" class="section level2">
<h2>How much does the scatter plot hide?</h2>
<p><code>tie_diagnose()</code> computes the diagnostics from the
frequency table of the data and recommends a display.</p>
<div class="sourceCode" id="cb2"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb2-1"><a href="#cb2-1" tabindex="-1"></a>bfi <span class="ot">&lt;-</span> <span class="fu">na.omit</span>(psych<span class="sc">::</span>bfi[, <span class="fu">c</span>(<span class="st">&quot;A1&quot;</span>, <span class="st">&quot;A2&quot;</span>)])</span>
<span id="cb2-2"><a href="#cb2-2" tabindex="-1"></a><span class="fu">tie_diagnose</span>(bfi<span class="sc">$</span>A1, bfi<span class="sc">$</span>A2)</span>
<span id="cb2-3"><a href="#cb2-3" tabindex="-1"></a><span class="co">#&gt; &lt;tie_diagnosis&gt;</span></span>
<span id="cb2-4"><a href="#cb2-4" tabindex="-1"></a><span class="co">#&gt;   observations   2,757</span></span>
<span id="cb2-5"><a href="#cb2-5" tabindex="-1"></a><span class="co">#&gt;   distinct (D)   36</span></span>
<span id="cb2-6"><a href="#cb2-6" tabindex="-1"></a><span class="co">#&gt;   hidden         98.7%</span></span>
<span id="cb2-7"><a href="#cb2-7" tabindex="-1"></a><span class="co">#&gt;   max repeat     483</span></span>
<span id="cb2-8"><a href="#cb2-8" tabindex="-1"></a><span class="co">#&gt;   discrete       yes</span></span>
<span id="cb2-9"><a href="#cb2-9" tabindex="-1"></a><span class="co">#&gt;   cells          exact, densest has 483 obs (4 tiers)</span></span>
<span id="cb2-10"><a href="#cb2-10" tabindex="-1"></a><span class="co">#&gt;   recommended    geometric</span></span>
<span id="cb2-11"><a href="#cb2-11" tabindex="-1"></a><span class="co">#&gt;                  densest cell has 483 obs: 4 tiers of 1, 5, ... obs per petal</span></span></code></pre></div>
<p>Two Likert items answered by 2,757 people fall on 36 locations, so
almost all respondents are hidden behind other points:</p>
<div class="sourceCode" id="cb3"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb3-1"><a href="#cb3-1" tabindex="-1"></a><span class="fu">ggplot</span>(bfi, <span class="fu">aes</span>(A1, A2)) <span class="sc">+</span> <span class="fu">geom_point</span>()</span></code></pre></div>
<p><img src="data:image/png;base64,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" /><!-- --></p>
</div>
<div id="sunflowers-with-geometric-petal-tiers" class="section level2">
<h2>Sunflowers with geometric petal tiers</h2>
<p><code>geom_sunflower()</code> draws the sunflower plot. Each cell
chooses its petal weight from 1, 5, 25, 125, … observations per petal,
the smallest that keeps its flower within 14 petals. The hexagon darkens
with the weight, and the legend states it.</p>
<div class="sourceCode" id="cb4"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb4-1"><a href="#cb4-1" tabindex="-1"></a><span class="fu">ggplot</span>(bfi, <span class="fu">aes</span>(A1, A2)) <span class="sc">+</span> <span class="fu">geom_sunflower</span>()</span></code></pre></div>
<p><img src="data:image/png;base64,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" /><!-- --></p>
<p>Every flower has between 3 and 14 petals, and the count a reader
decodes, petals × weight, is within <code>base / (2 * max_petals)</code>
= 17.9% of the true count. <code>sunflower_error()</code> reports the
rounding error of a plot:</p>
<div class="sourceCode" id="cb5"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb5-1"><a href="#cb5-1" tabindex="-1"></a><span class="fu">sunflower_error</span>(<span class="fu">ggplot</span>(bfi, <span class="fu">aes</span>(A1, A2)) <span class="sc">+</span> <span class="fu">geom_sunflower</span>())</span>
<span id="cb5-2"><a href="#cb5-2" tabindex="-1"></a><span class="co">#&gt;   layer observations flowers raw_points abs_error  rel_error max_cell_error</span></span>
<span id="cb5-3"><a href="#cb5-3" tabindex="-1"></a><span class="co">#&gt; 1     1         2757      36          0        91 0.03300689      0.1176471</span></span></code></pre></div>
<p>The single petal weight of Dupont and Plummer (2003) is available as
<code>rule = &quot;single&quot;</code>. With counts this skewed it draws most
dense cells with a single petal:</p>
<div class="sourceCode" id="cb6"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb6-1"><a href="#cb6-1" tabindex="-1"></a><span class="fu">ggplot</span>(bfi, <span class="fu">aes</span>(A1, A2)) <span class="sc">+</span> <span class="fu">geom_sunflower</span>(<span class="at">rule =</span> <span class="st">&quot;single&quot;</span>)</span></code></pre></div>
<p><img src="data:image/png;base64,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" /><!-- --></p>
<p><code>sunflower_petals()</code> shows what each rule does to a set of
counts:</p>
<div class="sourceCode" id="cb7"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb7-1"><a href="#cb7-1" tabindex="-1"></a><span class="fu">sunflower_petals</span>(<span class="fu">c</span>(<span class="dv">14</span>, <span class="dv">52</span>, <span class="dv">483</span>))</span>
<span id="cb7-2"><a href="#cb7-2" tabindex="-1"></a><span class="co">#&gt;   count flower tier weight petals decoded  rel_error</span></span>
<span id="cb7-3"><a href="#cb7-3" tabindex="-1"></a><span class="co">#&gt; 1    14   TRUE    0      1     14      14 0.00000000</span></span>
<span id="cb7-4"><a href="#cb7-4" tabindex="-1"></a><span class="co">#&gt; 2    52   TRUE    1      5     10      50 0.03846154</span></span>
<span id="cb7-5"><a href="#cb7-5" tabindex="-1"></a><span class="co">#&gt; 3   483   TRUE    3    125      4     500 0.03519669</span></span>
<span id="cb7-6"><a href="#cb7-6" tabindex="-1"></a><span class="fu">sunflower_petals</span>(<span class="fu">c</span>(<span class="dv">14</span>, <span class="dv">52</span>, <span class="dv">483</span>), <span class="at">rule =</span> <span class="st">&quot;single&quot;</span>)</span>
<span id="cb7-7"><a href="#cb7-7" tabindex="-1"></a><span class="co">#&gt;   count flower tier weight petals decoded  rel_error</span></span>
<span id="cb7-8"><a href="#cb7-8" tabindex="-1"></a><span class="co">#&gt; 1    14   TRUE    1     35      1      35 1.50000000</span></span>
<span id="cb7-9"><a href="#cb7-9" tabindex="-1"></a><span class="co">#&gt; 2    52   TRUE    1     35      1      35 0.32692308</span></span>
<span id="cb7-10"><a href="#cb7-10" tabindex="-1"></a><span class="co">#&gt; 3   483   TRUE    1     35     14     490 0.01449275</span></span></code></pre></div>
</div>
<div id="choosing-a-display-automatically" class="section level2">
<h2>Choosing a display automatically</h2>
<p><code>smart_scatter()</code> diagnoses the data, picks a display and
says why.</p>
<div class="sourceCode" id="cb8"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb8-1"><a href="#cb8-1" tabindex="-1"></a><span class="fu">smart_scatter</span>(faithful, waiting, eruptions)</span>
<span id="cb8-2"><a href="#cb8-2" tabindex="-1"></a><span class="co">#&gt; scatter plot with transparency: mild ties; a small displacement is enough</span></span></code></pre></div>
<p><img src="data:image/png;base64,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" /><!-- --></p>
<div class="sourceCode" id="cb9"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb9-1"><a href="#cb9-1" tabindex="-1"></a><span class="fu">smart_scatter</span>(mpg, cty, hwy)</span>
<span id="cb9-2"><a href="#cb9-2" tabindex="-1"></a><span class="co">#&gt; classic sunflower plot: densest cell has 14 obs: every one is a petal</span></span></code></pre></div>
<p><img src="data:image/png;base64,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" /><!-- --></p>
<p>The four checks are:</p>
<ol style="list-style-type: decimal">
<li>almost nothing hidden: an ordinary scatter plot;</li>
<li>mild ties: jitter (discrete data) or transparency;</li>
<li>densest cell at most 14 observations: a classic sunflower plot;</li>
<li>otherwise: geometric tiers.</li>
</ol>
</div>
<div id="large-data" class="section level2">
<h2>Large data</h2>
<p>With more than 400 distinct locations the data are binned into
hexagons. Sparse hexagons keep their raw points.</p>
<div class="sourceCode" id="cb10"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb10-1"><a href="#cb10-1" tabindex="-1"></a><span class="fu">ggplot</span>(diamonds, <span class="fu">aes</span>(carat, depth)) <span class="sc">+</span> <span class="fu">geom_sunflower</span>(<span class="at">bins =</span> <span class="dv">15</span>)</span></code></pre></div>
<p><img src="data:image/png;base64,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" /><!-- --></p>
</div>
<div id="pre-aggregated-counts" class="section level2">
<h2>Pre-aggregated counts</h2>
<p>A <code>weight</code> aesthetic plots a frequency table directly, so
data held in a database or in Spark can be counted where they live and
only the counts collected.</p>
<div class="sourceCode" id="cb11"><pre class="sourceCode r"><code class="sourceCode r"><span id="cb11-1"><a href="#cb11-1" tabindex="-1"></a>counts <span class="ot">&lt;-</span> <span class="fu">aggregate</span>(<span class="fu">list</span>(<span class="at">n =</span> <span class="fu">rep</span>(<span class="dv">1</span>, <span class="fu">nrow</span>(mpg))), mpg[<span class="fu">c</span>(<span class="st">&quot;cty&quot;</span>, <span class="st">&quot;hwy&quot;</span>)], sum)</span>
<span id="cb11-2"><a href="#cb11-2" tabindex="-1"></a><span class="fu">head</span>(counts)</span>
<span id="cb11-3"><a href="#cb11-3" tabindex="-1"></a><span class="co">#&gt;   cty hwy  n</span></span>
<span id="cb11-4"><a href="#cb11-4" tabindex="-1"></a><span class="co">#&gt; 1   9  12  5</span></span>
<span id="cb11-5"><a href="#cb11-5" tabindex="-1"></a><span class="co">#&gt; 2  11  14  2</span></span>
<span id="cb11-6"><a href="#cb11-6" tabindex="-1"></a><span class="co">#&gt; 3  11  15 10</span></span>
<span id="cb11-7"><a href="#cb11-7" tabindex="-1"></a><span class="co">#&gt; 4  11  16  3</span></span>
<span id="cb11-8"><a href="#cb11-8" tabindex="-1"></a><span class="co">#&gt; 5  12  16  2</span></span>
<span id="cb11-9"><a href="#cb11-9" tabindex="-1"></a><span class="co">#&gt; 6  13  16  2</span></span>
<span id="cb11-10"><a href="#cb11-10" tabindex="-1"></a><span class="fu">ggplot</span>(counts, <span class="fu">aes</span>(cty, hwy, <span class="at">weight =</span> n)) <span class="sc">+</span> <span class="fu">geom_sunflower</span>()</span></code></pre></div>
<p><img src="data:image/png;base64,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" /><!-- --></p>
</div>
<div id="reference" class="section level2">
<h2>Reference</h2>
<p>Dupont, W. D. and Plummer, W. D. (2003). Density distribution
sunflower plots. <em>Journal of Statistical Software</em>, 8(3). <a href="doi:10.18637/jss.v008.i03" class="uri">doi:10.18637/jss.v008.i03</a></p>
</div>



<!-- code folding -->


<!-- dynamically load mathjax for compatibility with self-contained -->
<script>
  (function () {
    var script = document.createElement("script");
    script.type = "text/javascript";
    script.src  = "https://mathjax.rstudio.com/latest/MathJax.js?config=TeX-AMS-MML_HTMLorMML";
    document.getElementsByTagName("head")[0].appendChild(script);
  })();
</script>

</body>
</html>


==> anc/ggsunflower/man/geom_sunflower.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/geom-sunflower.R, R/stat-sunflower.R
\docType{data}
\name{geom_sunflower}
\alias{geom_sunflower}
\alias{stat_sunflower}
\alias{GeomSunflower}
\alias{StatSunflower}
\title{Density-distribution sunflower plots}
\usage{
geom_sunflower(
  mapping = NULL,
  data = NULL,
  stat = "sunflower",
  position = "identity",
  ...,
  cells = c("auto", "exact", "hex"),
  bins = 15,
  max_cells = 400,
  rule = c("geometric", "single", "classic"),
  min_flower = 3,
  max_petals = 14,
  base = 5,
  light_max = 13,
  petal_weight = NULL,
  petal_length = 0.8,
  hex_colour = "white",
  hex_linewidth = 0.3,
  add_scale = TRUE,
  na.rm = FALSE,
  show.legend = NA,
  inherit.aes = TRUE
)

stat_sunflower(
  mapping = NULL,
  data = NULL,
  geom = "sunflower",
  position = "identity",
  ...,
  cells = c("auto", "exact", "hex"),
  bins = 15,
  max_cells = 400,
  rule = c("geometric", "single", "classic"),
  min_flower = 3,
  max_petals = 14,
  base = 5,
  light_max = 13,
  petal_weight = NULL,
  add_scale = TRUE,
  na.rm = FALSE,
  show.legend = NA,
  inherit.aes = TRUE
)
}
\arguments{
\item{mapping}{Set of aesthetic mappings created by \code{\link[ggplot2:aes]{aes()}}. If specified and
\code{inherit.aes = TRUE} (the default), it is combined with the default mapping
at the top level of the plot. You must supply \code{mapping} if there is no plot
mapping.}

\item{data}{The data to be displayed in this layer. There are three
options:

If \code{NULL}, the default, the data is inherited from the plot
data as specified in the call to \code{\link[ggplot2:ggplot]{ggplot()}}.

A \code{data.frame}, or other object, will override the plot
data. All objects will be fortified to produce a data frame. See
\code{\link[ggplot2:fortify]{fortify()}} for which variables will be created.

A \code{function} will be called with a single argument,
the plot data. The return value must be a \code{data.frame}, and
will be used as the layer data. A \code{function} can be created
from a \code{formula} (e.g. \code{~ head(.x, 10)}).}

\item{stat}{The statistical transformation to use on the data for this
layer, either as a \code{ggproto} \code{Geom} subclass or as a string naming the
stat stripped of the \code{stat_} prefix (e.g. \code{"count"} rather than
\code{"stat_count"})}

\item{position}{Position adjustment, either as a string naming the adjustment
(e.g. \code{"jitter"} to use \code{position_jitter}), or the result of a call to a
position adjustment function. Use the latter if you need to change the
settings of the adjustment.}

\item{...}{Other arguments passed on to \code{\link[ggplot2:layer]{ggplot2::layer()}}.}

\item{cells}{\code{"auto"} (default) uses one cell per distinct location when
there are at most \code{max_cells} of them, and hexagonal bins otherwise.
\code{"exact"} and \code{"hex"} force a mode.}

\item{bins}{Number of hexagons across the x range in hexagonal mode.}

\item{max_cells}{Largest number of distinct locations drawn in exact mode.}

\item{rule}{One of \code{"geometric"}, \code{"single"} or \code{"classic"}.}

\item{min_flower}{Smallest count drawn as a flower (\code{L}). Cells with fewer
observations are drawn as raw points.}

\item{max_petals}{Maximum petals per flower (\code{P}).}

\item{base}{Base \code{b} of the geometric ladder of weights.}

\item{light_max}{For \code{rule = "single"}: largest count drawn with one petal
per observation (\code{U}).}

\item{petal_weight}{For \code{rule = "single"}: the dark petal weight \code{w}.
\code{NULL} chooses \code{max(2, ceiling(max(k) / max_petals))}.}

\item{petal_length}{Petal length as a fraction of the hexagon's inner
radius.}

\item{hex_colour, hex_linewidth}{Border of the hexagons.}

\item{add_scale}{If \code{TRUE}, also add \code{\link[=scale_fill_sunflower]{scale_fill_sunflower()}}.}

\item{na.rm}{If \code{FALSE}, missing values are removed with a warning.}

\item{show.legend}{logical. Should this layer be included in the legends?
\code{NA}, the default, includes if any aesthetics are mapped.
\code{FALSE} never includes, and \code{TRUE} always includes.
It can also be a named logical vector to finely select the aesthetics to
display.}

\item{inherit.aes}{If \code{FALSE}, overrides the default aesthetics,
rather than combining with them. This is most useful for helper functions
that define both data and aesthetics and shouldn't inherit behaviour from
the default plot specification, e.g. \code{\link[ggplot2:borders]{borders()}}.}

\item{geom}{Geom used to draw the layer.}
}
\value{
A list of a \code{ggplot2} layer and, if \code{add_scale}, a fill scale.
}
\description{
\code{geom_sunflower()} draws a tie-aware scatter plot. Observations are
grouped into cells (one per distinct location, or hexagonal bins). Sparse
cells show their raw points; denser cells show a sunflower on a hexagon,
whose petals each stand for a number of observations given in the legend.
The hexagon's fill darkens with the petal weight.
}
\details{
With the default \code{rule = "geometric"}, each cell chooses its petal weight
from 1, \code{base}, \code{base}^2, ... so that its flower has at most \code{max_petals}
petals. Every flower is then readable and every decoded count
(petals x weight) is within \code{base / (2 * max_petals)} of the true count.
See \code{\link[=sunflower_petals]{sunflower_petals()}} for the rules.
}
\section{Aesthetics}{

\code{geom_sunflower()} understands \code{x}, \code{y} (required), \code{weight} (counts for
pre-aggregated data), \code{fill} (hexagon fill, mapped to the petal weight by
default), \code{colour} (petals and raw points), \code{alpha}, \code{linewidth} (petals)
and \code{size} (raw points).
}

\section{Computed variables}{

\describe{
\item{\code{type}}{\code{"flower"} or \code{"raw"}.}
\item{\code{count}}{observations in the cell (raw rows: the row's weight).}
\item{\code{tier}, \code{petal_weight}, \code{petals}}{the petal rule's result.}
\item{\code{decoded}}{\code{petals * petal_weight}, the count a reader recovers.}
\item{\code{petal_label}}{legend label, for example \code{"1 petal = 25 obs"}.}
}
}

\examples{
library(ggplot2)

# Small discrete data: one petal per car
ggplot(mpg, aes(cty, hwy)) + geom_sunflower()

# Large continuous data: hexagonal cells with geometric petal tiers
ggplot(diamonds, aes(carat, depth)) + geom_sunflower(bins = 15)

# Pre-aggregated counts
counts <- as.data.frame(table(cyl = mtcars$cyl, gear = mtcars$gear))
counts <- transform(counts, cyl = as.numeric(as.character(cyl)),
                    gear = as.numeric(as.character(gear)))
ggplot(counts, aes(cyl, gear, weight = Freq)) + geom_sunflower()
}
\references{
Dupont, W. D. and Plummer, W. D. (2003). Density distribution
sunflower plots. \emph{Journal of Statistical Software}, 8(3).
\doi{10.18637/jss.v008.i03}
}
\keyword{datasets}


==> anc/ggsunflower/man/ggsunflower-package.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/ggsunflower-package.R
\docType{package}
\name{ggsunflower-package}
\alias{ggsunflower}
\alias{ggsunflower-package}
\title{ggsunflower: Tie-Aware Scatter Plots with Geometric-Tier Sunflowers for 'ggplot2'}
\description{
Scatter plots hide observations that share a location. This package diagnoses how much a scatter plot hides and draws density-distribution sunflower plots (Dupont and Plummer, 2003, \doi{10.18637/jss.v008.i03}) as 'ggplot2' layers. Petal weights follow geometric tiers (1, b, b^2, ... observations per petal), which keep every flower readable and bound the relative error of every decoded count by b/(2P). A selection function chooses between an ordinary scatter plot, jitter or transparency, a classic sunflower plot and geometric tiers from simple tie diagnostics.
}
\author{
\strong{Maintainer}: Sameera \email{sam@stat.cmb.ac.lk}

}
\keyword{internal}


==> anc/ggsunflower/man/recommend_display.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/diagnose.R
\name{recommend_display}
\alias{recommend_display}
\title{Recommend a display from tie diagnostics}
\usage{
recommend_display(
  diagnosis,
  negligible = 0.05,
  mild = 0.3,
  mild_repeats = 5,
  large_n = 5000
)
}
\arguments{
\item{diagnosis}{A \code{tie_diagnosis} object.}

\item{negligible, mild}{Hidden-fraction thresholds of checks 1 and 2.}

\item{mild_repeats}{Repeat threshold of check 2.}

\item{large_n}{Sample size above which check 1 adds transparency.}
}
\value{
A list with \code{display} (one of \code{"scatter"}, \code{"alpha"}, \code{"jitter"},
\code{"classic"}, \code{"geometric"}) and \code{reason} (a sentence).
}
\description{
Applies four ordered checks to the result of \code{\link[=tie_diagnose]{tie_diagnose()}}:
}
\details{
\enumerate{
\item Hidden fraction below \code{negligible} and at most 2 repeats: an ordinary
scatter plot (with transparency when \code{n > large_n}).
\item At most \code{mild_repeats} repeats and hidden fraction below \code{mild}:
jitter for discrete data, transparency otherwise.
\item Densest cell at most \code{max_petals}: a classic sunflower plot, one petal
per observation.
\item Otherwise: a geometric-tier sunflower plot. With two tiers this is the
density-distribution sunflower plot of Dupont and Plummer.
}

The thresholds are defaults, not estimates.
}
\examples{
recommend_display(tie_diagnose(ggplot2::mpg$cty, ggplot2::mpg$hwy))
}


==> anc/ggsunflower/man/scale_fill_sunflower.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/geom-sunflower.R
\name{scale_fill_sunflower}
\alias{scale_fill_sunflower}
\title{Sequential fill scale for sunflower petal weights}
\usage{
scale_fill_sunflower(
  colours = c("#FBE3C4", "#F2B36B", "#E8892B", "#B4530A", "#6E2F04"),
  name = NULL,
  ...
)
}
\arguments{
\item{colours}{Colours of the ramp, light to dark.}

\item{name}{Legend title.}

\item{...}{Passed to \code{\link[ggplot2:discrete_scale]{ggplot2::discrete_scale()}}.}
}
\value{
A \code{ggplot2} scale.
}
\description{
Maps the petal-weight labels produced by \code{\link[=stat_sunflower]{stat_sunflower()}} to a light-to-
dark orange ramp, ordered by weight. Raw-point cells are not shown in the
legend.
}
\examples{
library(ggplot2)
ggplot(mpg, aes(displ, hwy)) +
  geom_sunflower(add_scale = FALSE) +
  scale_fill_sunflower(colours = c("#DEEBF7", "#08519C"))
}


==> anc/ggsunflower/man/smart_scatter.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/diagnose.R
\name{smart_scatter}
\alias{smart_scatter}
\title{Scatter plot that adapts to ties}
\usage{
smart_scatter(
  data,
  x,
  y,
  weight = NULL,
  display = c("auto", "scatter", "alpha", "jitter", "classic", "geometric"),
  quiet = FALSE,
  ...
)
}
\arguments{
\item{data}{A data frame.}

\item{x, y}{Unquoted column names.}

\item{weight}{Optional unquoted column of counts, for pre-aggregated data.}

\item{display}{\code{"auto"} (default) or one of the displays of
\code{\link[=recommend_display]{recommend_display()}} to override the choice.}

\item{quiet}{If \code{FALSE}, print the diagnosis and the reason for the choice.}

\item{...}{Passed to \code{\link[=geom_sunflower]{geom_sunflower()}} when a sunflower display is drawn.}
}
\value{
A \code{ggplot} object. The diagnosis is attached as attribute
\code{"tie_diagnosis"}.
}
\description{
Diagnoses the data with \code{\link[=tie_diagnose]{tie_diagnose()}}, chooses a display with
\code{\link[=recommend_display]{recommend_display()}}, draws it and reports the choice.
}
\examples{
library(ggplot2)
smart_scatter(mpg, cty, hwy)
smart_scatter(faithful, waiting, eruptions)
}


==> anc/ggsunflower/man/sunflower_error.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/diagnose.R
\name{sunflower_error}
\alias{sunflower_error}
\title{Rounding error of the sunflowers in a plot}
\usage{
sunflower_error(plot)
}
\arguments{
\item{plot}{A \code{ggplot} object containing a \code{\link[=geom_sunflower]{geom_sunflower()}} layer.}
}
\value{
A data frame with one row per sunflower layer: \code{observations},
\code{flowers}, \code{raw_points}, \code{abs_error} (total absolute rounding error),
\code{rel_error} (\code{abs_error / observations}) and \code{max_cell_error} (largest
relative error of a single flower).
}
\description{
Builds the plot and, for every sunflower layer, compares the counts a
reader decodes (petals x weight) with the true cell counts.
}
\examples{
library(ggplot2)
p <- ggplot(diamonds, aes(carat, depth)) + geom_sunflower()
sunflower_error(p)
}


==> anc/ggsunflower/man/sunflower_petals.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/petals.R
\name{sunflower_petals}
\alias{sunflower_petals}
\title{Petal counts and weights for sunflower cells}
\usage{
sunflower_petals(
  k,
  rule = c("geometric", "single", "classic"),
  min_flower = 3,
  max_petals = 14,
  base = 5,
  light_max = 13,
  petal_weight = NULL
)
}
\arguments{
\item{k}{Integer or numeric vector of cell counts.}

\item{rule}{One of \code{"geometric"}, \code{"single"} or \code{"classic"}.}

\item{min_flower}{Smallest count drawn as a flower (\code{L}). Cells with fewer
observations are drawn as raw points.}

\item{max_petals}{Maximum petals per flower (\code{P}).}

\item{base}{Base \code{b} of the geometric ladder of weights.}

\item{light_max}{For \code{rule = "single"}: largest count drawn with one petal
per observation (\code{U}).}

\item{petal_weight}{For \code{rule = "single"}: the dark petal weight \code{w}.
\code{NULL} chooses \code{max(2, ceiling(max(k) / max_petals))}.}
}
\value{
A data frame with one row per element of \code{k} and columns \code{count},
\code{flower} (logical), \code{tier} (integer, \code{NA} for raw cells), \code{weight}
(observations per petal), \code{petals}, \code{decoded} (\code{petals * weight}) and
\code{rel_error} (\verb{|decoded - count| / count}).
}
\description{
Given the number of observations in each cell, decide how each cell is
drawn: as raw points, or as a sunflower whose petals each represent a
number of observations (the petal weight).
}
\details{
Three rules are available.
\itemize{
\item \code{"geometric"} (default): a cell with \code{k >= min_flower} observations is
placed in tier \eqn{t = \max(0, \lceil \log_b(k / P) \rceil)} and drawn
with weight \eqn{b^t} and \code{round(k / b^t)} petals. Every flower above
tier 0 has between \code{round(P / b)} and \code{P} petals, and the relative error
of the decoded count \code{petals * weight} is below \code{b / (2 * P)}.
\item \code{"single"}: the two-tier rule of Dupont and Plummer (2003). Cells with
up to \code{light_max} observations get one petal per observation; denser
cells share one weight \code{w}, by default \code{ceiling(max(k) / P)}.
\item \code{"classic"}: one petal per observation in every flower.
}
}
\examples{
sunflower_petals(c(2, 10, 14, 40, 483))
sunflower_petals(c(2, 10, 14, 40, 483), rule = "single")
}
\references{
Dupont, W. D. and Plummer, W. D. (2003). Density distribution
sunflower plots. \emph{Journal of Statistical Software}, 8(3).
\doi{10.18637/jss.v008.i03}
}


==> anc/ggsunflower/man/tie_diagnose.Rd <==
% Generated by roxygen2: do not edit by hand
% Please edit documentation in R/diagnose.R
\name{tie_diagnose}
\alias{tie_diagnose}
\title{Diagnose how much a scatter plot hides}
\usage{
tie_diagnose(
  x,
  y,
  weight = NULL,
  max_cells = 400,
  bins = 15,
  max_petals = 14,
  base = 5,
  max_levels = 30
)
}
\arguments{
\item{x, y}{Numeric vectors of equal length. Missing pairs are dropped.}

\item{weight}{Optional non-negative counts, for pre-aggregated data.}

\item{max_cells}{Largest number of distinct locations drawn as exact cells;
above it, hexagonal bins are used.}

\item{bins}{Number of hexagons across the x range in hexagonal mode.}

\item{max_petals, base}{Petal limit \code{P} and geometric base \code{b}, used to
count the tiers the densest cell needs.}

\item{max_levels}{Variables with at most this many distinct values count
as discrete.}
}
\value{
An object of class \code{tie_diagnosis}: a list with \code{n} (observations),
\code{distinct} (distinct locations \code{D}), \code{hidden} (\code{1 - D / n}),
\code{max_repeat}, \code{discrete}, \code{cells} (\code{"exact"} or \code{"hex"}), \code{cell_max}
(count of the densest cell) and \code{tiers} (geometric tiers it needs).
}
\description{
Computes tie diagnostics for two variables from their frequency table:
how many observations an ordinary scatter plot hides, how many repeats the
busiest location has, and how dense the cells of a sunflower plot would be.
}
\examples{
tie_diagnose(ggplot2::mpg$cty, ggplot2::mpg$hwy)
tie_diagnose(faithful$waiting, faithful$eruptions)
}


==> anc/ggsunflower/tests/testthat.R <==
library(testthat)
library(ggsunflower)

test_check("ggsunflower")


==> anc/ggsunflower/tests/testthat/test-diagnose.R <==
test_that("diagnostics are computed correctly", {
  d <- tie_diagnose(c(1, 1, 1, 2), c(1, 1, 1, 2))
  expect_equal(d$n, 4)
  expect_equal(d$distinct, 2)
  expect_equal(d$hidden, 0.5)
  expect_equal(d$max_repeat, 3)
  expect_true(d$discrete)
  expect_equal(d$cells, "exact")
})

test_that("weights are counted", {
  d <- tie_diagnose(c(1, 2), c(1, 2), weight = c(100, 1))
  expect_equal(d$n, 101)
  expect_equal(d$max_repeat, 100)
  expect_equal(d$tiers, 1L + as.integer(ceiling(log(100 / 14, 5))))
})

test_that("recommendations follow the four checks", {
  expect_equal(recommend_display(tie_diagnose(1:100, rnorm(100)))$display, "scatter")
  expect_equal(recommend_display(tie_diagnose(faithful$waiting, faithful$eruptions))$display, "alpha")
  expect_equal(recommend_display(tie_diagnose(ggplot2::mpg$cty, ggplot2::mpg$hwy))$display, "classic")
  set.seed(2)
  x <- sample(1:5, 2000, TRUE); y <- sample(1:5, 2000, TRUE)
  r <- recommend_display(tie_diagnose(x, y))
  expect_equal(r$display, "geometric")
  expect_match(r$reason, "tiers")
})

test_that("smart_scatter returns a ggplot and reports its choice", {
  expect_message(p <- smart_scatter(ggplot2::mpg, cty, hwy), "classic sunflower")
  expect_s3_class(p, "ggplot")
  expect_s3_class(attr(p, "tie_diagnosis"), "tie_diagnosis")
  expect_silent(smart_scatter(faithful, waiting, eruptions, quiet = TRUE))
  p2 <- smart_scatter(ggplot2::mpg, cty, hwy, display = "geometric", quiet = TRUE)
  expect_s3_class(ggplot2::ggplotGrob(p2), "gtable")
})

test_that("print method shows the recommendation", {
  expect_output(print(tie_diagnose(ggplot2::mpg$cty, ggplot2::mpg$hwy)), "recommended")
})

test_that("bad input is rejected", {
  expect_error(tie_diagnose("a", 1))
  expect_error(tie_diagnose(1:3, 1:2))
  expect_error(tie_diagnose(c(NA, NA), c(1, 2)))
})


==> anc/ggsunflower/tests/testthat/test-petals.R <==
test_that("geometric tiers bound petals and relative error", {
  k <- 3:200000
  p <- sunflower_petals(k, base = 5, max_petals = 14)
  expect_true(all(p$flower))
  expect_true(all(p$petals <= 14))
  expect_true(all(p$petals[p$tier > 0] >= round(14 / 5)))
  expect_true(all(p$rel_error < 5 / (2 * 14)))
  expect_equal(p$rel_error[p$tier == 0], rep(0, sum(p$tier == 0)))
})

test_that("bound holds for other bases and petal limits", {
  for (b in c(2, 3, 10)) for (P in c(8, 14, 20)) {
    p <- sunflower_petals(1:50000, base = b, max_petals = P, min_flower = 1)
    expect_true(all(p$rel_error < b / (2 * P)), info = paste(b, P))
    expect_true(all(p$petals <= P), info = paste(b, P))
  }
})

test_that("tiers and petals are ordered in the count", {
  p <- sunflower_petals(3:5000)
  expect_false(is.unsorted(p$tier))
  for (t in unique(p$tier)) expect_false(is.unsorted(p$petals[p$tier == t]))
  expect_false(is.unsorted(p$decoded))
})

test_that("geometric tiers reduce to the classic rule when counts are small", {
  k <- c(3, 7, 14)
  expect_equal(sunflower_petals(k)$petals, sunflower_petals(k, rule = "classic")$petals)
  expect_equal(sunflower_petals(k)$tier, c(0L, 0L, 0L))
})

test_that("single weight reproduces the one-petal collapse", {
  p <- sunflower_petals(c(14, 52, 483), rule = "single")
  expect_equal(unique(p$weight), 35)
  expect_equal(p$petals, c(1, 1, 14))
  expect_equal(p$rel_error[1], 1.5)
})

test_that("cells below min_flower are raw", {
  p <- sunflower_petals(c(1, 2, 3), min_flower = 3)
  expect_equal(p$flower, c(FALSE, FALSE, TRUE))
  expect_true(all(is.na(p$petals[1:2])))
})

test_that("arguments are validated", {
  expect_error(sunflower_petals(-1))
  expect_error(sunflower_petals(5, base = 1))
  expect_error(sunflower_petals(5, max_petals = 1))
  expect_error(sunflower_petals(5, rule = "bogus"))
})


==> anc/ggsunflower/tests/testthat/test-stat.R <==
library(ggplot2)

likert <- function() {
  set.seed(1)
  x <- sample(1:6, 3000, replace = TRUE, prob = c(30, 25, 15, 12, 10, 8))
  y <- pmin(6, pmax(1, 7 - x + sample(-2:2, 3000, replace = TRUE)))
  data.frame(x = x, y = y)
}

test_that("stat conserves the number of observations", {
  d <- likert()
  ld <- layer_data(ggplot(d, aes(x, y)) + geom_sunflower())
  expect_equal(sum(ld$count), nrow(d))
  ld2 <- layer_data(ggplot(diamonds, aes(carat, depth)) + geom_sunflower())
  expect_equal(sum(ld2$count), nrow(diamonds))
})

test_that("exact mode places flowers at the data locations", {
  d <- likert()
  ld <- layer_data(ggplot(d, aes(x, y)) + geom_sunflower(cells = "exact"))
  fl <- ld[ld$type == "flower", ]
  tab <- as.data.frame(table(x = d$x, y = d$y), stringsAsFactors = FALSE)
  tab <- tab[tab$Freq >= 3, ]
  m <- merge(fl, transform(tab, x = as.numeric(x), y = as.numeric(y)), by = c("x", "y"))
  expect_equal(nrow(m), nrow(fl))
  expect_equal(m$count, m$Freq)
})

test_that("pre-aggregated counts give the same plot as raw data", {
  d <- likert()
  cnt <- aggregate(list(n = rep(1, nrow(d))), d, sum)
  a <- layer_data(ggplot(d, aes(x, y)) + geom_sunflower())
  b <- layer_data(ggplot(cnt, aes(x, y, weight = n)) + geom_sunflower())
  key <- function(z) z[z$type == "flower", ][order(z$x[z$type == "flower"], z$y[z$type == "flower"]), c("x", "y", "count", "petals", "petal_weight")]
  expect_equal(key(a), key(b), ignore_attr = TRUE)
})

test_that("auto mode switches to hexagons for many locations", {
  ld <- layer_data(ggplot(diamonds, aes(carat, depth)) + geom_sunflower())
  expect_equal(unique(ld$cells), "hex")
  ld <- layer_data(ggplot(mpg, aes(cty, hwy)) + geom_sunflower())
  expect_equal(unique(ld$cells), "exact")
})

test_that("plots render, with facets and both rules", {
  d <- likert(); d$g <- rep(c("a", "b"), length.out = nrow(d))
  for (rule in c("geometric", "single", "classic")) {
    p <- ggplot(d, aes(x, y)) + geom_sunflower(rule = rule) + facet_wrap(~g)
    expect_s3_class(ggplotGrob(p), "gtable")
  }
  expect_s3_class(ggplotGrob(ggplot(mpg, aes(cty, hwy)) + geom_sunflower()), "gtable")
})

test_that("legend lists petal weights in increasing order", {
  d <- likert()
  b <- ggplot_build(ggplot(d, aes(x, y)) + geom_sunflower())
  lim <- b$plot$scales$get_scales("fill")$get_limits()
  w <- as.numeric(sub(" obs", "", sub("1 petal = ", "", lim)))
  expect_false(is.unsorted(w))
  expect_false(anyNA(lim))
})

test_that("missing values are dropped", {
  d <- likert(); d$x[1:5] <- NA
  expect_warning(ld <- layer_data(ggplot(d, aes(x, y)) + geom_sunflower()), "Removed")
  expect_equal(sum(ld$count), nrow(d) - 5)
})

test_that("sunflower_error reports the rounding error", {
  d <- likert()
  e <- sunflower_error(ggplot(d, aes(x, y)) + geom_sunflower())
  expect_equal(e$observations, nrow(d))
  expect_lt(e$max_cell_error, 5 / 28)
  expect_error(sunflower_error(ggplot(d, aes(x, y)) + geom_point()))
})

test_that("exact cells never merge nearby locations", {
  d <- data.frame(x = c(rep(64, 5), rep(64.5, 5), rep(65.5, 5), rep(66.5, 5)),
                  y = rep(1, 20))
  ld <- layer_data(ggplot(d, aes(x, y)) + geom_sunflower(cells = "exact"))
  expect_equal(sort(ld$x[ld$type == "flower"]), c(64, 64.5, 65.5, 66.5))
  expect_equal(ld$sx[1], 1)   # glyphs sized by the common spacing
})


==> anc/ggsunflower/vignettes/ggsunflower.Rmd <==
---
title: "Tie-aware scatter plots with ggsunflower"
output: rmarkdown::html_vignette
vignette: >
  %\VignetteIndexEntry{Tie-aware scatter plots with ggsunflower}
  %\VignetteEngine{knitr::rmarkdown}
  %\VignetteEncoding{UTF-8}
---

```{r setup, include = FALSE}
knitr::opts_chunk$set(collapse = TRUE, comment = "#>", fig.width = 6.5,
                      fig.height = 5, dpi = 96)
has_psych <- requireNamespace("psych", quietly = TRUE)
```

A scatter plot draws one mark per observation, so observations that share a
location are hidden. ggsunflower measures how much a scatter plot hides and
draws *density-distribution sunflower plots*: sparse locations keep their raw
points, and dense ones get a sunflower whose petals each stand for a number of
observations.

```{r}
library(ggplot2)
library(ggsunflower)
```

## How much does the scatter plot hide?

`tie_diagnose()` computes the diagnostics from the frequency table of the
data and recommends a display.

```{r, eval = has_psych}
bfi <- na.omit(psych::bfi[, c("A1", "A2")])
tie_diagnose(bfi$A1, bfi$A2)
```

Two Likert items answered by 2,757 people fall on 36 locations, so almost
all respondents are hidden behind other points:

```{r, eval = has_psych, fig.height = 4}
ggplot(bfi, aes(A1, A2)) + geom_point()
```

## Sunflowers with geometric petal tiers

`geom_sunflower()` draws the sunflower plot. Each cell chooses its petal
weight from 1, 5, 25, 125, ... observations per petal, the smallest that keeps
its flower within 14 petals. The hexagon darkens with the weight, and the
legend states it.

```{r, eval = has_psych}
ggplot(bfi, aes(A1, A2)) + geom_sunflower()
```

Every flower has between 3 and 14 petals, and the count a reader decodes,
petals × weight, is within `base / (2 * max_petals)` = 17.9% of the true
count. `sunflower_error()` reports the rounding error of a plot:

```{r, eval = has_psych}
sunflower_error(ggplot(bfi, aes(A1, A2)) + geom_sunflower())
```

The single petal weight of Dupont and Plummer (2003) is available as
`rule = "single"`. With counts this skewed it draws most dense cells with a
single petal:

```{r, eval = has_psych}
ggplot(bfi, aes(A1, A2)) + geom_sunflower(rule = "single")
```

`sunflower_petals()` shows what each rule does to a set of counts:

```{r}
sunflower_petals(c(14, 52, 483))
sunflower_petals(c(14, 52, 483), rule = "single")
```

## Choosing a display automatically

`smart_scatter()` diagnoses the data, picks a display and says why.

```{r}
smart_scatter(faithful, waiting, eruptions)
smart_scatter(mpg, cty, hwy)
```

The four checks are:

1. almost nothing hidden: an ordinary scatter plot;
2. mild ties: jitter (discrete data) or transparency;
3. densest cell at most 14 observations: a classic sunflower plot;
4. otherwise: geometric tiers.

## Large data

With more than 400 distinct locations the data are binned into hexagons.
Sparse hexagons keep their raw points.

```{r}
ggplot(diamonds, aes(carat, depth)) + geom_sunflower(bins = 15)
```

## Pre-aggregated counts

A `weight` aesthetic plots a frequency table directly, so data held in a
database or in Spark can be counted where they live and only the counts
collected.

```{r}
counts <- aggregate(list(n = rep(1, nrow(mpg))), mpg[c("cty", "hwy")], sum)
head(counts)
ggplot(counts, aes(cty, hwy, weight = n)) + geom_sunflower()
```

## Reference

Dupont, W. D. and Plummer, W. D. (2003). Density distribution sunflower plots.
*Journal of Statistical Software*, 8(3). doi:10.18637/jss.v008.i03


==> anc/simulation.R <==
# Simulation study (Section 7): single weight vs geometric tiers.
# Uses only ggsunflower::sunflower_petals(). About 4 minutes.
library(ggsunflower)
set.seed(20261023)

gen_cells <- function(n, G, rho, tails) {
  z1 <- rnorm(n); z2 <- rho * z1 + sqrt(1 - rho^2) * rnorm(n)
  if (tails == "t3") { s <- sqrt(rchisq(n, 3) / 3); z1 <- z1 / s; z2 <- z2 / s }
  disc <- function(z) {                       # G equal-width classes over the
    q <- quantile(z, c(0.0025, 0.9975))       # central 99.5%, outer values
    pmin(G, pmax(1, ceiling((z - q[1]) / diff(q) * G)))   # clamped
  }
  k <- as.vector(table(disc(z1), disc(z2)))
  k[k > 0]
}

metrics <- function(p) {
  p <- p[p$flower, ]
  if (!nrow(p)) return(c(worst = 0, misread = 0, collapsed = 0, resolution = 1))
  c(worst = max(p$rel_error), misread = mean(p$rel_error > 0.5),
    collapsed = mean(p$petals <= 2),
    resolution = length(unique(p$decoded)) / length(unique(p$count)))
}

grid <- expand.grid(n = c(1e3, 1e4, 1e5), G = c(6, 12, 24), rho = c(0, 0.6),
                    tails = c("normal", "t3"), stringsAsFactors = FALSE)
R <- 100
res <- do.call(rbind, lapply(seq_len(nrow(grid)), function(i) {
  g <- grid[i, ]
  reps <- replicate(R, {
    k <- gen_cells(g$n, g$G, g$rho, g$tails)
    c(m = max(k), sw = metrics(sunflower_petals(k, rule = "single")),
      gt = metrics(sunflower_petals(k, rule = "geometric")))
  })
  cbind(g, t(rowMeans(reps)))
}))
write.csv(res, "simulation_results.csv", row.names = FALSE)


==> anc/simulation_results.csv <==
"n","G","rho","tails","m","sw.worst","sw.misread","sw.collapsed","sw.resolution","gt.worst","gt.misread","gt.collapsed","gt.resolution"
1000,6,0,"normal",116.11,0.216367945717431,0,0.130884738790349,0.693050045949474,0.113318647021688,0,0,0.764425614820809
10000,6,0,"normal",1097.36,2.51162221451484,0.190944444444444,0.490293650793651,0.31817636979034,0.13308215349889,0,0,0.520296499147068
1e+05,6,0,"normal",10717.16,8.42260822334014,0.331666666666667,0.558333333333333,0.125388422035481,0.137474173128723,0,0,0.28369421101774
1000,12,0,"normal",38.47,0.0811046304486707,0,0,0.703266348078042,0.115323912612915,0,0,0.656002664698842
10000,12,0,"normal",342.06,0.76447619047619,0.0520289298945279,0.374341323487873,0.284418739656407,0.131359015045952,0,0,0.401047631202011
1e+05,12,0,"normal",3300.01,14.26905928424,0.305481254856255,0.611239316239316,0.109686441397252,0.136641861849406,0,0,0.271786767121312
1000,24,0,"normal",13.77,0.0132549019607843,0,0,0.996968864468864,0.0120751633986928,0,0,0.996254578754579
10000,24,0,"normal",98.28,0.187831932773109,0,0.0885149895652302,0.293881414180608,0.133060121796367,0,0,0.330226261227472
1e+05,24,0,"normal",885.67,3.54928571428571,0.230779268012559,0.525825920194796,0.0867399034398279,0.139547577979501,0,0,0.142263060190984
1000,6,0.6,"normal",139.05,0.278950849314458,0,0.200192684518547,0.701020584123902,0.110115904665991,0,0,0.801040456268031
10000,6,0.6,"normal",1391.34,5.27753433866652,0.17627326659251,0.590646273637375,0.350068221688911,0.126182952163501,0,0,0.607373156217984
1e+05,6,0.6,"normal",13788.45,13.7504217842714,0.180802139037433,0.592477718360071,0.283483353458686,0.125668961773997,0,0,0.557100680668162
1000,12,0.6,"normal",44.74,0.115393101179866,0,0,0.672306327144382,0.114396996391881,0,0,0.644948337944698
10000,12,0.6,"normal",417.95,1.13878571428571,0.113642400405065,0.435502678107865,0.292146224813092,0.128418954828714,0,0,0.427812264132767
1e+05,12,0.6,"normal",4124.51,17.4036060539048,0.307653983890797,0.572347976092396,0.162349413103895,0.138568766096556,0,0,0.324623171630387
1000,24,0.6,"normal",15.73,0.0393946631284093,0,0,0.979020146520147,0.0450423714142754,0,0,0.979020146520147
10000,24,0.6,"normal",119.56,0.280666666666667,0,0.132671831425485,0.265479123047713,0.136068358689226,0,0,0.30713927713048
1e+05,24,0.6,"normal",1094.85,4.61561904761905,0.234376666997594,0.528967443780689,0.0921672818131274,0.13981865776562,0,0,0.15853464926062
1000,6,0,"t3",379.19,0.674277106817402,0.0489451196286302,0.245449906044609,0.776741807212395,0.102156598298455,0,0,0.93238184364655
10000,6,0,"t3",3049.65,14.0985351737186,0.472492063492064,0.585954248366013,0.388556581347112,0.120847337806351,0,0,0.748122286967657
1e+05,6,0,"t3",24350.18,19.4216126060614,0.701388888888889,0.888888888888889,0.119867633539242,0.121888797309726,0,0,0.452894020853698
1000,12,0,"t3",167.99,0.271729252550245,0,0.167831926065547,0.71971536474623,0.111350428497988,0,0,0.842553204006475
10000,12,0,"t3",1700.1,7.6037380952381,0.228958282999156,0.319848897360911,0.375687794377582,0.124522557027715,0,0,0.686843574274031
1e+05,12,0,"t3",14843.82,72.6364152661064,0.828194444444444,0.888194444444444,0.108081190793528,0.132148432658797,0,0,0.373076983912573
1000,24,0,"t3",54.49,0.123294552669553,0,0.00474195266108206,0.723097900910795,0.111374874060296,0,0,0.726642508216421
10000,24,0,"t3",555.98,1.85880952380952,0.123348938727244,0.289566089248637,0.30605368122291,0.131364502651856,0,0,0.475851521303173
1e+05,24,0,"t3",5374.93,26.4564285714286,0.430934545858108,0.495457918300706,0.133537702744887,0.136253011219576,0,0,0.301746783492982
1000,6,0.6,"t3",404.07,0.667947757993897,0.0438478489776477,0.249691804927099,0.800273795648796,0.0971093900807384,0,0,0.946070193695194
10000,6,0.6,"t3",3478.11,15.0841721890511,0.512543078439115,0.602837727274144,0.399255378629367,0.113984362394546,0,0,0.785122910151096
1e+05,6,0.6,"t3",31566.17,148.738558571674,0.749444444444444,0.849722222222222,0.172404358713182,0.123402361985869,0,0,0.71623898119854
1000,12,0.6,"t3",187.74,0.275913532008761,0.00037037037037037,0.179385284084852,0.738019915299176,0.110221134682202,0,0,0.848331305162659
10000,12,0.6,"t3",1959.32,8.82305952380952,0.281051403218067,0.373868492352512,0.388011316130068,0.125131389317669,0,0,0.702971382984522
1e+05,12,0.6,"t3",18224.67,90.2680717787115,0.656702961723744,0.712891432888629,0.184165767658341,0.127216460375567,0,0,0.497847023871286
1000,24,0.6,"t3",67.21,0.134565558394035,0,0.0162000200480519,0.708846678492256,0.111870088375735,0,0,0.741921849728371
10000,24,0.6,"t3",668.64,2.43719047619048,0.153604440132123,0.3071456186584,0.317697517549137,0.129997810374079,0,0,0.507895478314524
1e+05,24,0.6,"t3",6567.81,32.5414285714286,0.469454582782325,0.533082786897593,0.141924179158393,0.135159113265403,0,0,0.335563590015771


==> anc/simulation_table.csv <==
"","conditions","mean_m","sw_worst","gt_worst","sw_misread","gt_misread","sw_collapsed","gt_collapsed","sw_res","gt_res"
"1000",11,146.799090909091,0.261721722747521,0.10384366782747,0.00846939445242257,0,0.10857984701274,0,0.746850810375054,0.807576193155291
"10000",12,1239.8625,5.00553516993336,0.127834959632906,0.192073937362026,0,0.382599318356508,0,0.331619363536104,0.541725186921065
"1e+05",12,11236.5191666667,37.672759622756,0.132815681284062,0.452239987300272,0,0.646452450136924,0,0.143316303987987,0.367947493602838

